Globally optimizing small codes in real projective spaces

For $d\in\{5,6\}$, we classify arrangements of $d + 2$ points in $\mathbf{RP}^{d-1}$ for which the minimum distance is as large as possible. To do so, we leverage ideas from matrix and convex analysis to determine the best possible codes that contain equiangular lines, and we introduce a notion of approximate Positivstellensatz certificates that promotes numerical approximations of Stengle's Positivstellensatz certificates to honest certificates.

==> anc/README.txt <==
This file describes the contents of its folder,
pointing to the relevant sections of the paper:

"Globally optimizing small codes in real projective spaces"
by Dustin G. Mixon and Hans Parshall

Comments/questions about the paper/code are welcomed by:

Hans Parshall
parshall.6@osu.edu / hparshall@gmail.com

##########

.jl files are Julia scripts

.nb files are Mathematica notebooks

.txt files are data generated by a Julia script

##########

burnsideCounting.jl

computes the values of |R_2| from Table 1,
described in Section 2

##########

/generating/cliques.jl
/generating/matchings.jl

generates members of R_1 and R_2 in both the
n = 7 and n = 8 cases, stores data in n7 and n8 folders
described in Sections 4 and 6

##########

lemmas2and3.jl

applies the lemmas from Section 3 to members of R_1,
described in both Sections 4 and 6

##########

lemma3b.nb

verifies the hypotheses of Lemma 3(b) for one member
of R_1 in the n = 7 case,
described in Section 4

##########

n7matchingCAD.nb

applies CAD to optimize over R_2 in the case n = 7,
described in Section 4

##########

n8matchingSOS.jl

in the n = 8 case, applies sum-of-squares programming
to produce certificates of:
(1) non-optimality of 558 members of R_2
(2) lower bound on m(S) of .24 for 2 members of R_2
see /certs/slurpCerts.jl for verifying certificates,
described in Section 6

##########

/certs/slurpCerts.jl

verifies that each /cert/certX.txt is an honest
certificate, see comments there for usage

The certificates themselves are roughly 40MB zipped,
and so they are not included on arXiv.

##########

n8matchingX-CAD-Y.nb

applies CAD to exactify optimal members of R_2
in the case n = 8, where X is the certificate label,
and Y is either BC or NUM according to whether we use
the Bukh--Cox bound or the bound promised by the certificate,
described in Section 6

##########

n8equivalence.jl

ensures that the 9 solutions reported from CAD for n = 8 are all equivalent
to the Gram matrix G_6 reported in Section 1

##########


==> anc/burnsideCounting.jl <==
# This code computes the values of |R_2| from Table 1.

using Combinatorics
using LinearAlgebra

function gramMatrix(n)
    output = zeros(Int64,n,n)
    entry = 1
    for i in 1:n
        if (i % 2) == 1
            for j in (i + 2):n
                output[i,j] = entry
                output[j,i] = entry
                entry = entry + 1
            end
        end
        if (i % 2) == 0
            for j in (i + 1):n
                output[i,j] = entry
                output[j,i] = entry
                entry = entry + 1
            end
        end
    end
    return output
end

function permToMatrix(perm,n)
    output = zeros(Int64,n,n)
    for i in 1:n
        j = perm[i]
        output[i,j] = 1
    end
    return output
end

function PermMatrices(n)
    output = []
    baseMatrix = gramMatrix(n)
    for p in permutations(1:n)
        good = true
        P = permToMatrix(p,n)
        PGP = P'*baseMatrix*P
        for i in 1:(n - 1)
            if i % 2 == 1 && PGP[i,i + 1] != 0
                good = false
            end
        end
        if good
            push!(output,P)
        end
    end
    return output
end

function nextSignPattern(signs)
    n = length(signs)
    output = [1 for j in 1:n]
    for j in 1:n
        if signs[j] == 1
            output[j] = -1
            for i in (j + 1):(n-1)
                output[i] = signs[i]
            end
            return output
        end
    end
    return []
end

function signPatterns(n)
    output = [[1 for j in 1:n]]
    for j in 1:(2^(n-1) - 1)
        push!(output, nextSignPattern(output[length(output)]))
    end
    return output
end

function SignedPermMatrices(n)
    output = []
    baseMatrix = gramMatrix(n)
    for P in PermMatrices(n)
        for signs in signPatterns(n)
            D = Diagonal(signs)
            push!(output,D*P)
        end
    end
    return output
end

function cyclesOf(p)
    n = length(p)
    result = Array{Int,1}[]
    todo = trues(n)
    while any(todo)
        k = findall(todo)[1]
        for j in 1:n
            if abs(p[j]) == abs(k)
                k = p[j]
            end
        end
        todo[abs(k)] = false
        cycle = [k]
        j = p[abs(k)]
        while j != k
            append!(cycle,[j])
            todo[abs(j)] = false
            j = p[abs(j)]
        end
        push!(result, cycle)
    end
    return result
end

function edgePerm(P)
    n = size(P,1)
    baseMatrix = gramMatrix(n)
    PGP = P'*baseMatrix*P
    output = []
    for i in 1:n
        for j in (i + 1):n
            pe = PGP[i,j]
            if pe != 0
                output = push!(output,pe)
            end
        end
    end
    return output
end

function fixedPoints(P)
    n = size(P,1)
    EP = edgePerm(P)
    C = cyclesOf(EP)
    feasible = true
    for c in C
        count = 0
        for j in c
            if j < 0
                count = (count + 1) % 2
            end
        end
        if count != 0
            feasible = false
        end
    end
    if feasible
        return 2^length(C)
    else
        return 0
    end
end

for n in [5,6,7,8,9,10]
    sizeGroup = length(SignedPermMatrices(n))
    numFixed = sum([fixedPoints(P) for P in SignedPermMatrices(n)])
    println(numFixed / sizeGroup)
end


==> anc/certs/slurpCerts.jl <==
# This code verifies each certificate.
#
### IMPORTANT!! ###
#
# cert540.txt and cert559.txt correspond to our OPTIMAL code
# they will fail the for loop below, which certifies the lower bound of .241
# they will succeed in verifying the lower bound of .24
# to see this, replace f10 = BigInt(24)/100
#
####################

using DynamicPolynomials

@polyvar mu
@polyvar x1
@polyvar x2
@polyvar x3
@polyvar x4

f1 = mu - x1
f2 = mu + x1
f3 = mu - x2
f4 = mu + x2
f5 = mu - x3
f6 = mu + x3
f7 = mu - x4
f8 = mu + x4
f9 = mu - BigInt(3) // 13 # Bukh--Cox lower bound
f10 = BigInt(241) // 1000 - mu # Sloane packing upper bound
F = [f1,f2,f3,f4,f5,f6,f7,f8,f9,f10]

prods = [convert(Polynomial{true,Rational{BigInt}},1)]
for j in 1:10
    append!(prods,[prod(p) for p in combinations(F,j)])
end

for jj in 1:560

    cert = readlines("$(pwd())/certs/cert$(jj).txt")
    G = eval(Meta.parse(cert[1]))

    G1 = det(G[[1,2,3,4,5,6,7],[1,2,3,4,5,6,7]])
    G2 = det(G[[1,2,3,4,5,6,7],[1,2,3,4,5,6,8]])
    G3 = det(G[[1,2,3,4,5,6,8],[1,2,3,4,5,6,8]])
    G4 = det(G[[1,2,3,4,5,7,8],[1,2,3,4,5,7,8]])
    G5 = det(G[[1,2,3,4,6,7,8],[1,2,3,4,6,7,8]])
    G6 = det(G[[1,2,3,4,6,7,8],[1,2,3,4,5,7,8]])
    G7 = det(G[[1,2,4,5,6,7,8],[1,2,4,5,6,7,8]])
    G8 = det(G[[1,2,3,5,6,7,8],[1,2,3,5,6,7,8]])
    G9 = det(G[[1,2,4,5,6,7,8],[1,2,3,5,6,7,8]])
    G10 = det(G[[2,3,4,5,6,7,8],[2,3,4,5,6,7,8]])
    G11 = det(G[[1,3,4,5,6,7,8],[1,3,4,5,6,7,8]])
    G12 = det(G[[2,3,4,5,6,7,8],[1,3,4,5,6,7,8]])

    Gs = [G1,G2,G3,G4,G5,G6,G7,G8,G9,G10,G11,G12]

    conePolys = [eval(Meta.parse(cert[jj + 1])) for jj in 1:1024]
    idealPolys = [eval(Meta.parse(cert[jj + 1025])) for jj in 1:12]

    Fsum = sum([conePolys[jj]*prods[jj] for jj in 1:1024])
    Gsum = sum([idealPolys[jj]*Gs[jj] for jj in 1:12])

    maxcoeff = maximum(abs.(coefficients(Fsum + Gsum + 1)))
    won = 5*numerator(maxcoeff) < denominator(maxcoeff)
    println("cert$(jj) verification...$(won)")

end


==> anc/generating/cliques.jl <==
# For n = 7, 8, this code produces the upper left 6x6 submatrix of each S in R_1
# and stores them in n7/6cliques.txt and n8/7cliques.txt

using Combinatorics
using LinearAlgebra

function permToMatrix(perm)
    n = length(perm)
    output = zeros(Int64,n,n)
    for i in 1:n
        j = perm[i]
        output[i,j] = 1
    end
    return output
end

function PermMatrices(n)
    output = [permToMatrix(p) for p in permutations(1:n)]
    return output
end

function nextSignPattern(signs)
    n = length(signs)
    output = [1 for j in 1:n]
    for j in 1:n
        if signs[j] == 1
            output[j] = -1
            for i in (j + 1):n
                output[i] = signs[i]
            end
            return output
        end
    end
    return []
end

function signPatterns(n)
    output = [[1 for j in 1:n]]
    for j in 1:(2^n - 1)
        push!(output, nextSignPattern(output[length(output)]))
    end
    return output
end

function SeidelMatrices(n) # always insist vertex 1 is isolated
    output = []
    m = n*(n - 1)/2 - (n - 1)
    for signs in signPatterns(m)
        S = zeros(Int64,n,n)
        current = 1
            for i in 2:n
                S[1,i] = 1
                S[i,1] = 1
                for j in (i + 1):n
                    S[i,j] = signs[current]
                    S[j,i] = signs[current]
                    current += 1
                end
            end
        push!(output,S)
    end
    return output
end

function isolate1(S)
    output = S
    n = size(S,1)
    for i in 2:n
        if output[1,i] == -1
            for j in 1:n
                output[i,j] = -S[i,j]
                output[j,i] = output[i,j]
            end
        end
    end
    return output
end

function switchingClasses(n)
    classes = []
    SM = SeidelMatrices(n)
    PM = PermMatrices(n)
    for S in SM
        new = true
        for C in classes
            if S in C
                new = false
            end
        end
        if new
            newClass = [S]
            for P in PM
                T = isolate1(P'*S*P)
                if (T in newClass) == false
                    push!(newClass,T)
                end
            end
            push!(classes,newClass)
        end
    end
    return classes
end

open("generating/n7/6cliques.txt", "w") do f
    starttime = time()
    Cs = switchingClasses(6)
    endtime = time()
    println("generated $(length(Cs)) in $(endtime - starttime) seconds")
    for C in Cs
        write(f, "$(C[1])\n")
    end
end

open("generating/n8/7cliques.txt", "w") do f
    starttime = time()
    Cs = switchingClasses(7)
    endtime = time()
    println("generated $(length(Cs)) in $(endtime - starttime) seconds")
    for C in Cs
        write(f, "$(C[1])\n")
    end
end


==> anc/generating/matchings.jl <==
# For n = 7, 8, this code produces the matrix of each S in R_2
# and stores them in n7/n7fromMatchings.txt and n8/n8fromMatchings.txt

# The n = 7 case is stored in a Mathematica-friendly format.

using Combinatorics
using LinearAlgebra

function permToMatrix(perm)
    n = length(perm)
    output = zeros(Int64,n,n)
    for i in 1:n
        j = perm[i]
        output[i,j] = 1
    end
    return output
end

function PermMatrices(n)
    output = [permToMatrix(p) for p in permutations(1:n)]
    return output
end

function nextSignPattern(signs)
    n = length(signs)
    output = [1 for j in 1:n]
    for j in 1:n
        if signs[j] == 1
            output[j] = -1
            for i in (j + 1):n
                output[i] = signs[i]
            end
            return output
        end
    end
    return []
end

function signPatterns(n)
    output = [[1 for j in 1:n]]
    for j in 1:(2^n - 1)
        push!(output, nextSignPattern(output[length(output)]))
    end
    return output
end

function MatchMatrices(n) # always insist vertex 1 is isolated
    output = []
    if n % 2 == 0
        m = n*(n - 1)/2 - (n - 1) - n/2
    else
        m = (n - 1)*(n - 2)/2 - (n - 1)/2
    end
    for signs in signPatterns(m)
        S = zeros(Int64,n,n)
        current = 1
        if n % 2 == 0
            for j in 3:n
                S[1,j] = 1
                S[j,1] = 1
            end
            S[2,3] = 1
            S[3,2] = 1
            for j in 4:n
                S[2,j] = signs[current]
                S[j,2] = signs[current]
                current += 1
            end
            for i in 3:n
                if i % 2 == 0
                    for j in (i + 1):n
                        S[i,j] = signs[current]
                        S[j,i] = signs[current]
                        current += 1
                    end
                else
                    for j in (i + 2):n
                        S[i,j] = signs[current]
                        S[j,i] = signs[current]
                        current += 1
                    end
                end
            end
        else
            for j in 2:n
                S[1,j] = 1
                S[j,1] = 1
            end
            for i in 2:n
                if i % 2 == 1
                    for j in (i + 1):n
                        S[i,j] = signs[current]
                        S[j,i] = signs[current]
                        current += 1
                    end
                else
                    for j in (i + 2):n
                        S[i,j] = signs[current]
                        S[j,i] = signs[current]
                        current += 1
                    end
                end
            end
        end
        push!(output,S)
    end
    return output
end

MatchMatrices(5)

# we isolate vertex 1
# for n even we further insist no edge (2,3)
function isolate1(S)
    output = S
    n = size(S,1)
    if n % 2 == 1
        for i in 2:n
            if output[1,i] == -1
                for j in 1:n
                    output[i,j] = -S[i,j]
                    output[j,i] = output[i,j]
                end
            end
        end
    else
        for i in 3:n
            if output[1,i] == -1
                for j in 1:n
                    output[i,j] = -S[i,j]
                    output[j,i] = output[i,j]
                end
            end
        end
        if output[2,3] == -1
            for j in 1:n
                output[2,j] = -output[2,j]
                output[j,2] = output[2,j]
            end
        end
    end
    return output
end

function switchingClasses(n)
    classes = []
    SM = MatchMatrices(n)
    PM = PermMatrices(n)
    baseline = SM[1]
    GPM = []
    for P in PM
        PBP = P'*baseline*P
        if PBP == baseline
            push!(GPM,P)
        end
    end
    for S in SM
        new = true
        for C in classes
            if S in C
                new = false
            end
        end
        if new
            newClass = [S]
            for P in GPM
                T = isolate1(P'*S*P)
                if (T in newClass) == false
                    push!(newClass,T)
                end
            end
            push!(classes,newClass)
        end
    end
    return classes
end

function matrixToMathematica(M)
    n = size(M,1)
    output = "{"
    for i in 1:n
        output*="{$(M[i,1]),"
        for j in 2:(n - 1)
            output*="$(M[i,j]),"
        end
        if i < n
            output*="$(M[i,n])},"
        else
            output*="$(M[i,n])}}"
        end
    end
    return output
end

open("generating/n7/n7fromMatchings.txt", "w") do f
    starttime = time()
    Cs = switchingClasses(7)
    endtime = time()
    println("generated $(length(Cs)) in $(endtime - starttime) seconds")
    for C in Cs
        write(f, "$(matrixToMathematica(C[1]))\n")
    end
end

open("generating/n8/n8fromMatchings.txt", "w") do f
    starttime = time()
    Cs = switchingClasses(8)
    endtime = time()
    println("generated $(length(Cs)) in $(endtime - starttime) seconds")
    for C in Cs
        write(f, "$(C[1])\n")
    end
end


==> anc/generating/n7/6cliques.txt <==
[0 1 1 1 1 1; 1 0 1 1 1 1; 1 1 0 1 1 1; 1 1 1 0 1 1; 1 1 1 1 0 1; 1 1 1 1 1 0]
[0 1 1 1 1 1; 1 0 -1 1 1 1; 1 -1 0 1 1 1; 1 1 1 0 1 1; 1 1 1 1 0 1; 1 1 1 1 1 0]
[0 1 1 1 1 1; 1 0 -1 -1 1 1; 1 -1 0 1 1 1; 1 -1 1 0 1 1; 1 1 1 1 0 1; 1 1 1 1 1 0]
[0 1 1 1 1 1; 1 0 -1 -1 1 1; 1 -1 0 -1 1 1; 1 -1 -1 0 1 1; 1 1 1 1 0 1; 1 1 1 1 1 0]
[0 1 1 1 1 1; 1 0 1 1 -1 1; 1 1 0 -1 1 1; 1 1 -1 0 1 1; 1 -1 1 1 0 1; 1 1 1 1 1 0]
[0 1 1 1 1 1; 1 0 -1 1 -1 1; 1 -1 0 -1 1 1; 1 1 -1 0 1 1; 1 -1 1 1 0 1; 1 1 1 1 1 0]
[0 1 1 1 1 1; 1 0 -1 -1 -1 1; 1 -1 0 -1 1 1; 1 -1 -1 0 1 1; 1 -1 1 1 0 1; 1 1 1 1 1 0]
[0 1 1 1 1 1; 1 0 1 -1 -1 1; 1 1 0 -1 -1 1; 1 -1 -1 0 1 1; 1 -1 -1 1 0 1; 1 1 1 1 1 0]
[0 1 1 1 1 1; 1 0 -1 -1 -1 1; 1 -1 0 -1 -1 1; 1 -1 -1 0 1 1; 1 -1 -1 1 0 1; 1 1 1 1 1 0]
[0 1 1 1 1 1; 1 0 1 -1 1 -1; 1 1 0 -1 -1 1; 1 -1 -1 0 1 1; 1 1 -1 1 0 1; 1 -1 1 1 1 0]
[0 1 1 1 1 1; 1 0 -1 -1 -1 1; 1 -1 0 -1 -1 1; 1 -1 -1 0 -1 1; 1 -1 -1 -1 0 1; 1 1 1 1 1 0]
[0 1 1 1 1 1; 1 0 1 1 1 -1; 1 1 0 -1 -1 1; 1 1 -1 0 -1 1; 1 1 -1 -1 0 1; 1 -1 1 1 1 0]
[0 1 1 1 1 1; 1 0 -1 1 1 -1; 1 -1 0 -1 -1 1; 1 1 -1 0 -1 1; 1 1 -1 -1 0 1; 1 -1 1 1 1 0]
[0 1 1 1 1 1; 1 0 -1 -1 -1 -1; 1 -1 0 1 1 -1; 1 -1 1 0 -1 1; 1 -1 1 -1 0 1; 1 -1 -1 1 1 0]
[0 1 1 1 1 1; 1 0 1 1 -1 -1; 1 1 0 -1 1 -1; 1 1 -1 0 -1 1; 1 -1 1 -1 0 1; 1 -1 -1 1 1 0]
[0 1 1 1 1 1; 1 0 -1 -1 -1 -1; 1 -1 0 -1 -1 -1; 1 -1 -1 0 -1 -1; 1 -1 -1 -1 0 -1; 1 -1 -1 -1 -1 0]


==> anc/generating/n7/n7fromMatchings.txt <==
{{0,1,1,1,1,1,1},{1,0,0,1,1,1,1},{1,0,0,1,1,1,1},{1,1,1,0,0,1,1},{1,1,1,0,0,1,1},{1,1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,1,1},{1,0,0,1,1,1,1},{1,-1,1,0,0,1,1},{1,1,1,0,0,1,1},{1,1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,1},{1,0,0,1,1,1,1},{1,-1,1,0,0,1,1},{1,-1,1,0,0,1,1},{1,1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,1},{1,0,0,1,1,1,1},{1,-1,1,0,0,1,1},{1,1,1,0,0,1,1},{1,-1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,1,1,1,1},{1,-1,1,0,0,1,1},{1,-1,1,0,0,1,1},{1,-1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,1,1,1},{1,-1,1,0,0,1,1},{1,-1,1,0,0,1,1},{1,-1,1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,1},{1,0,0,-1,1,1,1},{1,1,-1,0,0,1,1},{1,-1,1,0,0,1,1},{1,1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,1},{1,0,0,-1,1,1,1},{1,-1,-1,0,0,1,1},{1,-1,1,0,0,1,1},{1,1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,1,-1,1},{1,0,0,-1,1,1,1},{1,1,-1,0,0,1,1},{1,1,1,0,0,1,1},{1,-1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,1},{1,0,0,-1,1,1,1},{1,-1,-1,0,0,1,1},{1,1,1,0,0,1,1},{1,-1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,1},{1,0,0,-1,1,1,1},{1,1,-1,0,0,1,1},{1,-1,1,0,0,1,1},{1,-1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,-1,1,1,1},{1,-1,-1,0,0,1,1},{1,-1,1,0,0,1,1},{1,-1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,1,-1,-1},{1,0,0,-1,1,1,1},{1,1,-1,0,0,1,1},{1,1,1,0,0,1,1},{1,-1,1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,-1,1,1,1},{1,-1,-1,0,0,1,1},{1,1,1,0,0,1,1},{1,-1,1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,1,1,1},{1,1,-1,0,0,1,1},{1,-1,1,0,0,1,1},{1,-1,1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,1,1,1},{1,-1,-1,0,0,1,1},{1,-1,1,0,0,1,1},{1,-1,1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,1},{1,0,0,-1,-1,1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,0,0,1,1},{1,1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,1},{1,0,0,-1,-1,1,1},{1,-1,-1,0,0,1,1},{1,1,-1,0,0,1,1},{1,-1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,-1,-1,1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,0,0,1,1},{1,-1,1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,1,-1,-1},{1,0,0,-1,-1,1,1},{1,1,-1,0,0,1,1},{1,1,-1,0,0,1,1},{1,-1,1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,-1,-1,1,1},{1,-1,-1,0,0,1,1},{1,1,-1,0,0,1,1},{1,-1,1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,0,0,1,1},{1,-1,1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,1,1},{1,1,1,0,0,1,1},{1,-1,-1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,1},{1,0,0,-1,1,-1,1},{1,1,-1,0,0,1,1},{1,-1,1,0,0,1,1},{1,-1,-1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,0,0,1,1},{1,-1,-1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,-1,1,-1,1},{1,1,-1,0,0,1,1},{1,-1,1,0,0,1,1},{1,1,-1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,0,0,1,1},{1,1,-1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,0,0,1,1},{1,-1,-1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,0,0,1,1},{1,1,-1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,1,1},{1,1,-1,0,0,1,1},{1,-1,-1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,1,1,0,0},{1,-1,-1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,1},{1,0,0,1,1,1,1},{1,-1,1,0,0,-1,1},{1,1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,1},{1,0,0,1,1,1,1},{1,1,1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,1,1,1,1},{1,-1,1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,1,1,1,1},{1,1,1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,1,1,1,1},{1,-1,1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,1,1,1},{1,-1,1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,1},{1,0,0,-1,1,1,1},{1,1,-1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,-1,1,1,1},{1,-1,-1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,-1,1,1,1},{1,1,-1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,-1,1,1,1},{1,-1,-1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,1,-1,-1},{1,0,0,-1,1,1,1},{1,1,-1,0,0,-1,1},{1,1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,-1,1,1,1},{1,-1,-1,0,0,-1,1},{1,1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,1,1,1},{1,1,-1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,1,1,1},{1,-1,-1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,1},{1,0,0,1,-1,1,1},{1,-1,1,0,0,-1,1},{1,1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,1,-1,1,1},{1,-1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,1,1,-1},{1,0,0,1,-1,1,1},{1,1,1,0,0,-1,1},{1,1,-1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,1,-1},{1,0,0,1,-1,1,1},{1,-1,1,0,0,-1,1},{1,1,-1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,1,-1,1,1},{1,1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,1,-1,1,1},{1,-1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,1,-1,1,1},{1,-1,1,0,0,-1,1},{1,1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,1,-1,1,1},{1,1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,-1,1,1},{1,-1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,1},{1,0,0,-1,-1,1,1},{1,1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,-1,-1,1,1},{1,-1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,-1,-1,1,1},{1,1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,-1,-1,1,1},{1,-1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,1,-1,-1},{1,0,0,-1,-1,1,1},{1,1,-1,0,0,-1,1},{1,1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,-1,-1,1,1},{1,-1,-1,0,0,-1,1},{1,1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,-1,1,1},{1,1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,1,1},{1,-1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,-1,1},{1,1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,1},{1,0,0,-1,1,-1,1},{1,1,-1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,-1,1,-1,1},{1,1,-1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,-1,1},{1,-1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,1},{1,0,0,1,-1,-1,1},{1,1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,1,-1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,-1,1},{1,1,-1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,1,-1,-1,1},{1,1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,-1,1},{1,1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,1,-1,-1,1},{1,1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,-1,-1,-1,1},{1,1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,-1,1},{1,1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,-1,-1,1},{1,1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,1,-1,1,-1},{1,1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,-1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,1,-1,1,-1},{1,-1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,-1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,-1,1,-1},{1,-1,1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,-1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,-1,-1,1,-1},{1,-1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,1,1,-1,1,0,0},{1,-1,-1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,-1,1,-1},{1,1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,-1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,1,-1},{1,-1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,-1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,-1,-1},{1,-1,-1,0,0,-1,1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,-1,1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,1,1,1},{1,-1,1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,1,1,1},{1,1,-1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,1,1,1},{1,-1,-1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,1,-1,1,1},{1,-1,1,0,0,-1,-1},{1,1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,1,-1,1,1},{1,1,1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,-1,1,1},{1,-1,1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,-1,1,1},{1,1,-1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,1,1},{1,-1,-1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,1,1,-1,1},{1,-1,1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,1,1,-1,1},{1,-1,1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,1,-1,1},{1,-1,1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,1,-1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,-1,-1},{1,1,1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,-1,1,-1,1},{1,1,-1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,-1,-1},{1,1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,1,-1,1},{1,1,-1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,1,-1,-1,1},{1,1,1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,-1,-1},{1,1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,1,-1,-1,1},{1,1,1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,-1,-1},{1,1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,-1,-1,1},{1,1,-1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,-1,1,-1,-1},{1,-1,-1,0,0,-1,-1},{1,1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,-1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,1,-1,-1},{1,1,-1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,-1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,1,-1,-1},{1,-1,-1,0,0,-1,-1},{1,-1,1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,-1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,1,-1,-1,-1},{1,1,1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,-1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,-1,-1,-1},{1,-1,1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,-1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,-1,-1},{1,-1,-1,0,0,-1,-1},{1,-1,-1,0,0,1,1},{1,-1,-1,-1,1,0,0},{1,-1,-1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,1,-1},{1,0,0,-1,1,-1,1},{1,1,-1,0,0,1,-1},{1,-1,1,0,0,-1,1},{1,1,-1,1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,1,-1},{1,-1,1,0,0,-1,1},{1,1,-1,1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,1,-1},{1,-1,1,0,0,-1,1},{1,-1,-1,1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,1,-1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,1,-1},{1,1,-1,0,0,-1,1},{1,1,-1,1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,1,-1},{1,-1,-1,0,0,-1,1},{1,1,-1,1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,1,-1},{1,-1,-1,0,0,-1,1},{1,-1,-1,1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,1,-1},{1,-1,-1,0,0,-1,1},{1,1,-1,1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,1,-1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,1,-1},{1,1,-1,0,0,-1,1},{1,-1,-1,1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,-1,-1,1},{1,1,-1,0,0,1,-1},{1,-1,-1,0,0,-1,1},{1,-1,-1,1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,1,-1},{1,-1,-1,0,0,-1,1},{1,-1,-1,1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,-1,-1},{1,-1,-1,0,0,1,-1},{1,-1,-1,0,0,-1,1},{1,-1,-1,1,-1,0,0},{1,-1,-1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,1,-1,1},{1,-1,-1,0,0,-1,-1},{1,-1,1,0,0,-1,1},{1,-1,-1,-1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,1,-1,-1,1},{1,-1,1,0,0,-1,-1},{1,-1,-1,0,0,-1,1},{1,-1,-1,-1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,-1,-1,1},{1,1,-1,0,0,-1,-1},{1,-1,-1,0,0,-1,1},{1,-1,-1,-1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,-1,1},{1,-1,-1,0,0,-1,-1},{1,-1,-1,0,0,-1,1},{1,-1,-1,-1,-1,0,0},{1,-1,1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,1,-1,-1,-1},{1,0,0,-1,-1,1,-1},{1,1,-1,0,0,-1,-1},{1,-1,-1,0,0,-1,1},{1,-1,1,-1,-1,0,0},{1,-1,-1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,1,-1},{1,-1,-1,0,0,-1,-1},{1,-1,-1,0,0,-1,1},{1,-1,1,-1,-1,0,0},{1,-1,-1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,-1,-1},{1,-1,-1,0,0,-1,-1},{1,-1,-1,0,0,-1,1},{1,-1,-1,-1,-1,0,0},{1,-1,-1,-1,1,0,0}}
{{0,1,1,1,1,1,1},{1,0,0,-1,-1,-1,-1},{1,0,0,-1,-1,-1,-1},{1,-1,-1,0,0,-1,-1},{1,-1,-1,0,0,-1,-1},{1,-1,-1,-1,-1,0,0},{1,-1,-1,-1,-1,0,0}}


==> anc/generating/n8/7cliques.txt <==
[0 1 1 1 1 1 1; 1 0 1 1 1 1 1; 1 1 0 1 1 1 1; 1 1 1 0 1 1 1; 1 1 1 1 0 1 1; 1 1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 1 1 1; 1 -1 0 1 1 1 1; 1 1 1 0 1 1 1; 1 1 1 1 0 1 1; 1 1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 1 1 1; 1 -1 0 1 1 1 1; 1 -1 1 0 1 1 1; 1 1 1 1 0 1 1; 1 1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 1 1; 1 -1 0 1 1 1 1; 1 -1 1 0 1 1 1; 1 -1 1 1 0 1 1; 1 1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 1 1 1; 1 -1 0 -1 1 1 1; 1 -1 -1 0 1 1 1; 1 1 1 1 0 1 1; 1 1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 1 -1 1 1; 1 1 0 -1 1 1 1; 1 1 -1 0 1 1 1; 1 -1 1 1 0 1 1; 1 1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 -1 1 1; 1 -1 0 -1 1 1 1; 1 1 -1 0 1 1 1; 1 -1 1 1 0 1 1; 1 1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 1 1; 1 -1 0 -1 1 1 1; 1 -1 -1 0 1 1 1; 1 -1 1 1 0 1 1; 1 1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 1 -1 -1 1; 1 1 0 -1 1 1 1; 1 1 -1 0 1 1 1; 1 -1 1 1 0 1 1; 1 -1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 -1 -1 1; 1 -1 0 -1 1 1 1; 1 1 -1 0 1 1 1; 1 -1 1 1 0 1 1; 1 -1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 -1 -1 1 1; 1 1 0 -1 -1 1 1; 1 -1 -1 0 1 1 1; 1 -1 -1 1 0 1 1; 1 1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 1 1; 1 -1 0 -1 -1 1 1; 1 -1 -1 0 1 1 1; 1 -1 -1 1 0 1 1; 1 1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 -1 1 -1 1; 1 1 0 -1 -1 1 1; 1 -1 -1 0 1 1 1; 1 1 -1 1 0 1 1; 1 -1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 1 -1 1; 1 -1 0 -1 -1 1 1; 1 -1 -1 0 1 1 1; 1 1 -1 1 0 1 1; 1 -1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 -1 -1 -1 1; 1 1 0 -1 -1 1 1; 1 -1 -1 0 1 1 1; 1 -1 -1 1 0 1 1; 1 -1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 -1 1; 1 -1 0 -1 -1 1 1; 1 -1 -1 0 1 1 1; 1 -1 -1 1 0 1 1; 1 -1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 1 1; 1 -1 0 -1 -1 1 1; 1 -1 -1 0 -1 1 1; 1 -1 -1 -1 0 1 1; 1 1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 1 1 -1 1; 1 1 0 -1 -1 1 1; 1 1 -1 0 -1 1 1; 1 1 -1 -1 0 1 1; 1 -1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 1 -1 1; 1 -1 0 -1 -1 1 1; 1 1 -1 0 -1 1 1; 1 1 -1 -1 0 1 1; 1 -1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 1 -1 1; 1 -1 0 -1 -1 1 1; 1 -1 -1 0 -1 1 1; 1 1 -1 -1 0 1 1; 1 -1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 -1 1; 1 -1 0 -1 -1 1 1; 1 -1 -1 0 -1 1 1; 1 -1 -1 -1 0 1 1; 1 -1 1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 -1 1; 1 -1 0 1 1 -1 1; 1 -1 1 0 -1 1 1; 1 -1 1 -1 0 1 1; 1 -1 -1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 1 1 1 -1; 1 1 0 1 1 -1 1; 1 1 1 0 -1 1 1; 1 1 1 -1 0 1 1; 1 1 -1 1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 1 1 -1; 1 -1 0 1 1 -1 1; 1 1 1 0 -1 1 1; 1 1 1 -1 0 1 1; 1 1 -1 1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 1 1 -1; 1 -1 0 1 1 -1 1; 1 -1 1 0 -1 1 1; 1 1 1 -1 0 1 1; 1 1 -1 1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 -1 -1 1 -1; 1 1 0 1 1 -1 1; 1 -1 1 0 -1 1 1; 1 -1 1 -1 0 1 1; 1 1 -1 1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 1 -1 -1 1; 1 1 0 -1 1 -1 1; 1 1 -1 0 -1 1 1; 1 -1 1 -1 0 1 1; 1 -1 -1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 -1 -1 1; 1 -1 0 -1 1 -1 1; 1 1 -1 0 -1 1 1; 1 -1 1 -1 0 1 1; 1 -1 -1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 -1 1; 1 -1 0 -1 1 -1 1; 1 -1 -1 0 -1 1 1; 1 -1 1 -1 0 1 1; 1 -1 -1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 1 1 -1; 1 -1 0 -1 1 -1 1; 1 -1 -1 0 -1 1 1; 1 1 1 -1 0 1 1; 1 1 -1 1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 1 -1 1 -1; 1 1 0 -1 1 -1 1; 1 1 -1 0 -1 1 1; 1 -1 1 -1 0 1 1; 1 1 -1 1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 -1 1 -1; 1 -1 0 -1 1 -1 1; 1 1 -1 0 -1 1 1; 1 -1 1 -1 0 1 1; 1 1 -1 1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 -1 -1 1 -1; 1 1 0 -1 1 -1 1; 1 -1 -1 0 -1 1 1; 1 -1 1 -1 0 1 1; 1 1 -1 1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 -1 -1 -1 1; 1 1 0 -1 -1 -1 1; 1 -1 -1 0 -1 1 1; 1 -1 -1 -1 0 1 1; 1 -1 -1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 -1 1; 1 -1 0 -1 -1 -1 1; 1 -1 -1 0 -1 1 1; 1 -1 -1 -1 0 1 1; 1 -1 -1 1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 -1 -1 1 -1; 1 1 0 -1 -1 -1 1; 1 -1 -1 0 -1 1 1; 1 -1 -1 -1 0 1 1; 1 1 -1 1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 1 -1; 1 -1 0 -1 -1 -1 1; 1 -1 -1 0 -1 1 1; 1 -1 -1 -1 0 1 1; 1 1 -1 1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 -1 1; 1 -1 0 1 -1 -1 1; 1 -1 1 0 -1 -1 1; 1 -1 -1 -1 0 1 1; 1 -1 -1 -1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 -1 1 -1; 1 -1 0 1 -1 -1 1; 1 1 1 0 -1 -1 1; 1 -1 -1 -1 0 1 1; 1 1 -1 -1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 -1 1; 1 -1 0 -1 -1 -1 1; 1 -1 -1 0 -1 -1 1; 1 -1 -1 -1 0 1 1; 1 -1 -1 -1 1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 1 -1 1 -1; 1 1 0 -1 -1 -1 1; 1 1 -1 0 -1 -1 1; 1 -1 -1 -1 0 1 1; 1 1 -1 -1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 -1 1 -1; 1 -1 0 -1 -1 -1 1; 1 1 -1 0 -1 -1 1; 1 -1 -1 -1 0 1 1; 1 1 -1 -1 1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 1 1 -1 -1; 1 1 0 1 -1 1 -1; 1 1 1 0 -1 -1 1; 1 1 -1 -1 0 1 1; 1 -1 1 -1 1 0 1; 1 -1 -1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 1 -1 -1; 1 -1 0 1 -1 1 -1; 1 1 1 0 -1 -1 1; 1 1 -1 -1 0 1 1; 1 -1 1 -1 1 0 1; 1 -1 -1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 -1 1; 1 -1 0 -1 -1 -1 1; 1 -1 -1 0 -1 -1 1; 1 -1 -1 -1 0 -1 1; 1 -1 -1 -1 -1 0 1; 1 1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 1 1 1 -1; 1 1 0 -1 -1 -1 1; 1 1 -1 0 -1 -1 1; 1 1 -1 -1 0 -1 1; 1 1 -1 -1 -1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 1 1 -1; 1 -1 0 -1 -1 -1 1; 1 1 -1 0 -1 -1 1; 1 1 -1 -1 0 -1 1; 1 1 -1 -1 -1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 1 1 -1; 1 -1 0 -1 -1 -1 1; 1 -1 -1 0 -1 -1 1; 1 1 -1 -1 0 -1 1; 1 1 -1 -1 -1 0 1; 1 -1 1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 1 1 1 -1; 1 -1 0 1 1 1 -1; 1 1 1 0 -1 -1 1; 1 1 1 -1 0 -1 1; 1 1 1 -1 -1 0 1; 1 -1 -1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 1 -1; 1 -1 0 1 1 1 -1; 1 -1 1 0 -1 -1 1; 1 -1 1 -1 0 -1 1; 1 1 1 -1 -1 0 1; 1 -1 -1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 -1 -1; 1 -1 0 1 1 1 -1; 1 -1 1 0 -1 -1 1; 1 -1 1 -1 0 -1 1; 1 -1 1 -1 -1 0 1; 1 -1 -1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 1 -1; 1 -1 0 -1 1 1 -1; 1 -1 -1 0 -1 -1 1; 1 -1 1 -1 0 -1 1; 1 1 1 -1 -1 0 1; 1 -1 -1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 1 1 -1 -1 -1; 1 1 0 -1 1 1 -1; 1 1 -1 0 -1 -1 1; 1 -1 1 -1 0 -1 1; 1 -1 1 -1 -1 0 1; 1 -1 -1 1 1 1 0]
[0 1 1 1 1 1 1; 1 0 -1 -1 -1 -1 -1; 1 -1 0 -1 -1 -1 -1; 1 -1 -1 0 -1 -1 -1; 1 -1 -1 -1 0 -1 -1; 1 -1 -1 -1 -1 0 -1; 1 -1 -1 -1 -1 -1 0]


==> anc/generating/n8/n8fromMatchings.txt <==
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 1; 1 1 0 0 1 1 1 1; 1 1 0 0 1 1 1 1; 1 1 1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 1 1 1 1; 1 -1 0 0 1 1 1 1; 1 1 1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 1 1 1 1; 1 -1 0 0 1 1 1 1; 1 -1 1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 1 1 1; 1 1 0 0 1 1 1 1; 1 -1 1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 1 1 1; 1 -1 0 0 1 1 1 1; 1 -1 1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 1 1 1; 1 -1 0 0 1 1 1 1; 1 -1 1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 -1 1 1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 -1 1 1 1; 1 -1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 -1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 -1; 1 1 0 0 -1 1 1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 1; 1 1 0 0 1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 -1; 1 1 0 0 1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 -1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 -1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 1 -1 -1 -1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 -1 -1 -1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 -1; 1 1 0 0 1 -1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 1 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 -1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 -1 1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 1 1 1; 1 -1 -1 1 0 0 -1 1; 1 1 1 1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 1 1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 1 1 1 1; 1 -1 1 1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 1 1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 1 1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 1 1 1 1; 1 -1 1 1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 1 1 1; 1 -1 -1 1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 1 1 1; 1 -1 -1 1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 1 1 1 1; 1 -1 1 1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 1 1 1; 1 1 1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 1 1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 1 1 -1 0 0 -1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 1 1 1 -1; 1 -1 0 0 1 -1 1 1; 1 1 1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 1 1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 1 1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 1 -1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 1 1 -1; 1 1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 1 -1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 1 1 -1; 1 1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 1 1 -1; 1 1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 1 -1 1 1; 1 1 1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 1 -1 1 1; 1 1 1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 1 -1 1 1; 1 1 1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 -1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 -1 -1 -1; 1 1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 1 -1 -1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 1 -1 -1 -1; 1 -1 0 0 1 -1 1 1; 1 1 1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 1 -1 -1 -1; 1 1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 1 -1 -1 -1; 1 1 0 0 1 -1 1 1; 1 -1 1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 1 -1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 1 -1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 1 -1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 1 -1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 -1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 -1 -1 1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 1 1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 1 1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 1 1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 1 0 0 1 1; 1 -1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 1 1 -1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 1 0 0 1 1; 1 -1 1 -1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 1 -1 -1 1; 1 -1 -1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 -1 -1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 1 -1 -1 1; 1 1 -1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 1 -1 -1 1; 1 1 1 1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 -1 -1 1 0 0; 1 -1 1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 -1 -1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 1 -1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 -1 -1 1; 1 -1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 -1 0 0 -1 -1 -1 1; 1 -1 1 -1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 -1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 1 -1 -1; 1 1 0 0 -1 -1 1 -1; 1 -1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 -1 1 0 0; 1 -1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 -1 1; 1 -1 1 -1 0 0 1 1; 1 -1 -1 -1 -1 1 0 0; 1 1 -1 1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 -1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 1 -1 1 -1; 1 -1 1 1 0 0 -1 1; 1 -1 -1 -1 0 0 1 1; 1 -1 1 1 -1 1 0 0; 1 1 -1 -1 1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 -1; 1 -1 1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 -1; 1 1 1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 -1; 1 -1 -1 -1 0 0 1 1; 1 1 -1 1 -1 1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 1 -1 1 1; 1 1 -1 1 0 0 -1 -1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 1 -1 1 1; 1 -1 -1 1 0 0 -1 -1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 -1 -1 1 1; 1 1 -1 -1 0 0 -1 -1; 1 1 -1 -1 0 0 1 1; 1 -1 -1 1 -1 1 0 0; 1 -1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 1 1 -1 1; 1 -1 -1 1 0 0 -1 -1; 1 -1 -1 1 0 0 1 1; 1 1 1 -1 -1 1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 -1 1 1 -1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 -1 -1; 1 -1 1 1 0 0 1 1; 1 1 1 -1 -1 1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 1 1 -1; 1 1 0 0 -1 1 -1 1; 1 -1 -1 -1 0 0 -1 -1; 1 -1 1 1 0 0 1 1; 1 1 1 -1 -1 1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 1 -1 1; 1 1 -1 -1 0 0 -1 -1; 1 -1 1 1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 1 1 0 0 -1 -1; 1 -1 -1 -1 0 0 1 1; 1 1 1 -1 -1 1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 1 -1 1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 1 1 0 0 -1 -1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 -1 1 0 0; 1 -1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 1 -1 -1 1; 1 1 -1 1 0 0 -1 -1; 1 -1 1 -1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 -1 -1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 -1 -1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 -1 1 0 0; 1 -1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 -1 -1; 1 1 0 0 -1 -1 1 -1; 1 1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 -1 -1; 1 1 -1 -1 0 0 1 1; 1 -1 1 -1 -1 1 0 0; 1 -1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 -1 1; 1 1 -1 -1 0 0 -1 -1; 1 -1 1 -1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 -1 0 0 -1 -1 -1 1; 1 -1 -1 -1 0 0 -1 -1; 1 -1 1 -1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 1 -1 -1 0 0 -1 -1; 1 -1 1 1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 -1 -1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 -1 1 1; 1 1 0 0 -1 1 -1 -1; 1 1 0 0 -1 1 -1 -1; 1 -1 -1 -1 0 0 -1 -1; 1 -1 1 1 0 0 1 1; 1 1 -1 -1 -1 1 0 0; 1 1 -1 -1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 1 1 -1; 1 -1 0 0 1 -1 -1 1; 1 1 -1 1 0 0 1 -1; 1 -1 1 -1 0 0 -1 1; 1 -1 1 -1 1 -1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 1 -1 -1 1; 1 1 -1 1 0 0 1 -1; 1 -1 -1 -1 0 0 -1 1; 1 -1 -1 -1 1 -1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 -1 1 1 -1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 1 -1 -1 1; 1 -1 -1 1 0 0 1 -1; 1 1 -1 -1 0 0 -1 1; 1 1 -1 -1 1 -1 0 0; 1 -1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 -1 1 -1 -1 1; 1 1 0 0 -1 -1 -1 -1; 1 -1 0 0 1 -1 -1 1; 1 1 -1 1 0 0 -1 -1; 1 -1 -1 -1 0 0 -1 1; 1 -1 -1 -1 -1 -1 0 0; 1 1 -1 1 -1 1 0 0]
[0 0 1 1 1 1 1 1; 0 0 1 1 1 1 1 1; 1 1 0 0 -1 -1 -1 -1; 1 1 0 0 -1 -1 -1 -1; 1 1 -1 -1 0 0 -1 -1; 1 1 -1 -1 0 0 -1 -1; 1 1 -1 -1 -1 -1 0 0; 1 1 -1 -1 -1 -1 0 0]


==> anc/lemma3b.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     32124,        911]
NotebookOptionsPosition[     29473,        855]
NotebookOutlinePosition[     29811,        870]
CellTagsIndexPosition[     29768,        867]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"From", " ", 
    RowBox[{"lemmas2and3", ".", "jl"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"goodS", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
       " ", "1"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "0", ",", 
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", " ", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", " ", "1"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "1", ",", 
       RowBox[{"-", "1"}], ",", " ", "0", ",", 
       RowBox[{"-", "1"}], ",", " ", "1"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
       " ", "0"}], "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.784652414398199*^9, 3.7846524899965763`*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"f052b253-0dbe-4b74-a824-07b2f9fced91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.784652492496035*^9},
 CellLabel->
  "Out[423]=",ExpressionUUID->"172aa2bf-9996-4d4a-82f3-bc1f9c1c58ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "goodS", "]"}]], "Input",
 CellChangeTimes->{{3.784652493563631*^9, 3.7846524967803583`*^9}},
 CellLabel->
  "In[424]:=",ExpressionUUID->"0c3063d3-c5b1-4e49-9c7f-a5979c155580"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "1", "1", "1", "1"},
     {"1", "0", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}]},
     {"1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1"},
     {"1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1"},
     {"1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "1"},
     {"1", 
      RowBox[{"-", "1"}], "1", "1", "1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.784652497056161*^9},
 CellLabel->
  "Out[424]//MatrixForm=",ExpressionUUID->"4ea7beb8-e157-4eee-88d3-\
3de164ca35ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"calY", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"note", "!"}], " ", "by", " ", "inspection"}], ",", " ", 
    RowBox[{"calY", " ", "is", " ", "conically", " ", "independent"}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.784652509260598*^9, 3.7846525416798897`*^9}, {
  3.78465704342794*^9, 3.7846570438207483`*^9}, {3.784658371889244*^9, 
  3.784658385377967*^9}},ExpressionUUID->"f962ab7a-3ab5-4dc3-965d-\
a1348c0aeecf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7846525358532267`*^9, 3.7846525418317757`*^9}},
 CellLabel->
  "Out[432]=",ExpressionUUID->"8d57f5ef-5ea2-433f-9dca-641b9fed2eb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lambda", " ", "=", " ", 
  RowBox[{"Min", "[", 
   RowBox[{"Eigenvalues", "[", "goodS", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.784652577557816*^9, 3.784652588199603*^9}, {
  3.7846569383234787`*^9, 3.784656980111683*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"ad821d7f-2597-4f2f-8c1a-11fb0b1c21f1"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root",TemplateBox[{"\"-3.49\"", 
      DynamicBox[
       FEPrivate`FrontEndResource[
       "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
    TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"9", " ", "#1"}], "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], 
     Short[#, 7]& ],-3.493959207434934},
   "NumericalApproximation"],
  Root[-1 - 9 # + #^2 + #^3& , 1, 0]]], "Output",
 CellChangeTimes->{3.784652589196866*^9, 3.784656980908445*^9},
 CellLabel->
  "Out[450]=",ExpressionUUID->"9aa2597a-6b21-48d3-a77a-588f914bcd33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["goodS"], "Input",
 CellChangeTimes->{{3.784657357666027*^9, 3.7846573774442263`*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"fa7ad2d4-1c1b-435b-a3a4-6e06d449a1ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.784657378228706*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"606a45f9-8e2d-4027-9bd6-9eabd19b7b0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpZ1", " ", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"goodS", ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"calY", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "}"}], "]"}]}], "}"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpZ1", " ", "=", 
   RowBox[{"Append", "[", 
    RowBox[{"SpZ1", ",", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"calY", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Eigenvalues", "[", "SpZ1", "]"}]}], "Input",
 CellChangeTimes->{{3.784657037633707*^9, 3.7846570859749393`*^9}, {
  3.7846571556146307`*^9, 3.784657178361245*^9}, {3.78465721072624*^9, 
  3.784657331846815*^9}, {3.784657379727076*^9, 3.784657477085883*^9}, {
  3.784657660014908*^9, 3.7846578402293453`*^9}, {3.784657887504273*^9, 
  3.7846579277222147`*^9}, {3.784657972958745*^9, 3.784658050304475*^9}, {
  3.7846581175906763`*^9, 3.7846581218769293`*^9}},
 CellLabel->
  "In[497]:=",ExpressionUUID->"89cf703e-7d88-48b4-a05f-39f827ca79c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-3.49\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],-3.493959207434934},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-3.49\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],-3.493959207434934},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"2.60\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],2.6038754716096766`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"2.60\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],2.6038754716096766`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 3, 0]], ",", "2", ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-0.110\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],-0.10991626417474239`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-0.110\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],-0.10991626417474239`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 2, 0]]}], "}"}]], "Output",
 CellChangeTimes->{{3.784657411684222*^9, 3.7846574779484587`*^9}, {
   3.7846576500368643`*^9, 3.784657777192429*^9}, 3.784657808630808*^9, {
   3.784657888827325*^9, 3.78465790085896*^9}, 3.784658024735119*^9, 
   3.784658122472027*^9},
 CellLabel->
  "Out[499]=",ExpressionUUID->"046de839-4075-42a6-88d1-3d71b021e53b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpZ2", " ", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"goodS", ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"calY", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "}"}], "]"}]}], "}"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpZ2", " ", "=", 
   RowBox[{"Append", "[", 
    RowBox[{"SpZ2", ",", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"calY", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Eigenvalues", "[", "SpZ2", "]"}]}], "Input",
 CellChangeTimes->{{3.784658146334566*^9, 3.7846581561896763`*^9}},
 CellLabel->
  "In[500]:=",ExpressionUUID->"a1999e21-bf86-4d37-b791-60ef2a453808"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-3.49\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],-3.493959207434934},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-3.49\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],-3.493959207434934},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"2.60\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],2.6038754716096766`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"2.60\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],2.6038754716096766`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 3, 0]], ",", "2", ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-0.110\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],-0.10991626417474239`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-0.110\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],-0.10991626417474239`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 2, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.784658159212854*^9},
 CellLabel->
  "Out[502]=",ExpressionUUID->"abc5dbc0-a649-48fe-9580-5d5feba2f054"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpZ3", " ", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"goodS", ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"calY", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "}"}], "]"}]}], "}"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpZ3", " ", "=", 
   RowBox[{"Append", "[", 
    RowBox[{"SpZ3", ",", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"calY", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", "0"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Eigenvalues", "[", "SpZ3", "]"}]}], "Input",
 CellChangeTimes->{{3.784658166483794*^9, 3.7846581752815104`*^9}},
 CellLabel->
  "In[503]:=",ExpressionUUID->"e607cd62-1018-4298-9481-ca65b84ea422"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-3.49\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],-3.493959207434934},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-3.49\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],-3.493959207434934},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"2.60\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],2.6038754716096766`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"2.60\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],2.6038754716096766`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 3, 0]], ",", "2", ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-0.110\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],-0.10991626417474239`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-0.110\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],-0.10991626417474239`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 2, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.784658176758401*^9},
 CellLabel->
  "Out[505]=",ExpressionUUID->"9f2eea35-e6c1-40fb-9df5-723beb730de6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpZ4", " ", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"goodS", ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"calY", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "}"}], "]"}]}], "}"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpZ4", " ", "=", 
   RowBox[{"Append", "[", 
    RowBox[{"SpZ4", ",", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"calY", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", "0"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Eigenvalues", "[", "SpZ4", "]"}]}], "Input",
 CellChangeTimes->{{3.784658182437079*^9, 3.784658191200508*^9}},
 CellLabel->
  "In[506]:=",ExpressionUUID->"d78d5eb1-abde-440b-9cc5-42e09342192b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-3.49\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],-3.493959207434934},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-3.49\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],-3.493959207434934},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"2.60\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],2.6038754716096766`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"2.60\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],2.6038754716096766`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 3, 0]], ",", "2", ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-0.110\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],-0.10991626417474239`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"-0.110\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"9", " ", "#1"}], "+", 
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],-0.10991626417474239`},
     "NumericalApproximation"],
    Root[-1 - 9 # + #^2 + #^3& , 2, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.784658191791595*^9},
 CellLabel->
  "Out[508]=",ExpressionUUID->"07748324-782f-4b3b-8a28-912c9780deda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7846579456672373`*^9, 3.784657957917192*^9}, 
   3.784658012595079*^9},ExpressionUUID->"9042a5ad-b95d-4338-860e-\
b666b61d5b04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.7846579295799227`*^9, 3.784657959925394*^9},
 CellLabel->
  "Out[492]=",ExpressionUUID->"4335fdb6-d721-4c28-9bee-052e4a83f817"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.784657961765511*^9, 
  3.78465796561345*^9}},ExpressionUUID->"00aec5f4-1687-4ad8-a338-\
cd0ff12d235b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.784657963703289*^9},
 CellLabel->
  "Out[493]=",ExpressionUUID->"762fe6f6-a784-4cb1-adf7-701458189e48"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{147, Automatic}, {Automatic, 36}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1477, 37, 157, "Input",ExpressionUUID->"f052b253-0dbe-4b74-a824-07b2f9fced91"],
Cell[2060, 61, 989, 29, 56, "Output",ExpressionUUID->"172aa2bf-9996-4d4a-82f3-bc1f9c1c58ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3086, 95, 218, 4, 30, "Input",ExpressionUUID->"0c3063d3-c5b1-4e49-9c7f-a5979c155580"],
Cell[3307, 101, 1029, 33, 128, "Output",ExpressionUUID->"4ea7beb8-e157-4eee-88d3-3de164ca35ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4373, 139, 1267, 35, 94, "Input",ExpressionUUID->"f962ab7a-3ab5-4dc3-965d-a1348c0aeecf"],
Cell[5643, 176, 342, 9, 34, "Output",ExpressionUUID->"8d57f5ef-5ea2-433f-9dca-641b9fed2eb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6022, 190, 337, 7, 30, "Input",ExpressionUUID->"ad821d7f-2597-4f2f-8c1a-11fb0b1c21f1"],
Cell[6362, 199, 769, 20, 41, "Output",ExpressionUUID->"9aa2597a-6b21-48d3-a77a-588f914bcd33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7168, 224, 182, 3, 30, "Input",ExpressionUUID->"fa7ad2d4-1c1b-435b-a3a4-6e06d449a1ed"],
Cell[7353, 229, 989, 29, 56, "Output",ExpressionUUID->"606a45f9-8e2d-4027-9bd6-9eabd19b7b0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8379, 263, 1177, 29, 73, "Input",ExpressionUUID->"89cf703e-7d88-48b4-a05f-39f827ca79c9"],
Cell[9559, 294, 4221, 110, 42, "Output",ExpressionUUID->"046de839-4075-42a6-88d1-3d71b021e53b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13817, 409, 831, 24, 73, "Input",ExpressionUUID->"a1999e21-bf86-4d37-b791-60ef2a453808"],
Cell[14651, 435, 4024, 107, 42, "Output",ExpressionUUID->"abc5dbc0-a649-48fe-9580-5d5feba2f054"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18712, 547, 831, 24, 73, "Input",ExpressionUUID->"e607cd62-1018-4298-9481-ca65b84ea422"],
Cell[19546, 573, 4024, 107, 42, "Output",ExpressionUUID->"9f2eea35-e6c1-40fb-9df5-723beb730de6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23607, 685, 829, 24, 73, "Input",ExpressionUUID->"d78d5eb1-abde-440b-9cc5-42e09342192b"],
Cell[24439, 711, 4024, 107, 42, "Output",ExpressionUUID->"07748324-782f-4b3b-8a28-912c9780deda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28500, 823, 177, 3, 30, "Input",ExpressionUUID->"9042a5ad-b95d-4338-860e-b666b61d5b04"],
Cell[28680, 828, 310, 7, 34, "Output",ExpressionUUID->"4335fdb6-d721-4c28-9bee-052e4a83f817"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29027, 840, 151, 3, 30, "Input",ExpressionUUID->"00aec5f4-1687-4ad8-a338-cd0ff12d235b"],
Cell[29181, 845, 276, 7, 34, "Output",ExpressionUUID->"762fe6f6-a784-4cb1-adf7-701458189e48"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/lemmas2and3.jl <==
# In the n = 7 case, this code proves that AT MOST ONE member of R_1 is optimal.
#
# In the n = 8 case, this code proves that NO member of R_1 is optimal.
#
# See n7cliqueCAD.nb for a proof that the only remaining S in R_1:
# [0 1 1 1 1 1; 1 0 -1 1 1 -1; 1 -1 0 -1 -1 1; 1 1 -1 0 -1 1; 1 1 -1 -1 0 1; 1 -1 1 1 1 0]
# satisfies the hypotheses of Lemma 3(b).

using LinearAlgebra

function nextSignPattern(signs)
    n = length(signs)
    output = [1 for j in 1:n]
    for j in 1:n
        if signs[j] == 1
            output[j] = -1
            for i in (j + 1):n
                output[i] = signs[i]
            end
            return output
        end
    end
    return []
end

function matrixToMathematica(M)
    n = size(M,1)
    output = "{"
    for i in 1:n
        output*="{$(M[i,1]),"
        for j in 2:(n - 1)
            output*="$(M[i,j]),"
        end
        if i < n
            output*="$(M[i,n])},"
        else
            output*="$(M[i,n])}}"
        end
    end
    return output
end

function signPatterns(n)
    output = [[1 for j in 1:n]]
    for j in 1:(2^n - 1)
        push!(output, nextSignPattern(output[length(output)]))
    end
    return output
end

cliques6 = []
for line in readlines("generating/n7/6cliques.txt")
    push!(cliques6,convert(Array{Int64,2},eval(Meta.parse(line))))
end

# 3/11 <= mu <= .2863
# lower bound from Bukh--Cox bound
# upper bound from Sloane packing

for C in cliques6
    if 3/11 <= -1/eigmin(C) <= 2863/10000
        println("-----")
        println("n = 7, Lemma 2 does not rule out the following:")
        println(C)
        println(-1/eigmin(C))
        println("-----")
    end
end

cliques7 = []
for line in readlines("generating/n8/7cliques.txt")
    push!(cliques7,convert(Array{Int64,2},eval(Meta.parse(line))))
end

# 3/13 <= mu <= .241
# lower bound from Bukh--Cox bound
# upper bound from Sloane packing

for C in cliques7
    if 3/13 <= -1/eigmin(C) <= 241/1000
        println("-----")
        println("n = 8, Lemma 2 does not rule out the following:")
        println(C)
        println(-1/eigmin(C))
        println("-----")
    end
end

# based on the above, we still need to rule out the following 7x7 S:
badS = [0 1 1 1 1 1; 1 0 -1 -1 1 1; 1 -1 0 -1 1 1; 1 -1 -1 0 1 1; 1 1 1 1 0 1; 1 1 1 1 1 0]
println("-----")
println("testing $(badS)")
lambda = eigmin(badS)
D = sqrt(diagm(eigen(I - (1/lambda)*badS).values[2:6]))
U = eigen(I - (1/lambda)*badS).vectors[1:6,2:6]
L = U*D
Ldagger = inv(L'*L)*L'

Y = signPatterns(6)
n = length(Y)
calY = []
for j in 1:n
    if norm(Ldagger*Y[j]) > -lambda - .1
        push!(calY,Y[j])
    end
end
println("size of calY: $(length(calY))")
println("by Lemma 3(a), since calY is empty, this S is not optimal")
println("-----")

# based on the above, we still need to rule out the following 8x8 S:
badS = [0 1 1 1 1 1 1; 1 0 1 1 -1 1 -1; 1 1 0 -1 -1 -1 1; 1 1 -1 0 -1 -1 1; 1 -1 -1 -1 0 1 1; 1 1 -1 -1 1 0 1; 1 -1 1 1 1 1 0]
println("-----")
println("testing $(badS)")
lambda = eigmin(badS)
D = sqrt(diagm(eigen(I - (1/lambda)*badS).values[2:7]))
U = eigen(I - (1/lambda)*badS).vectors[1:7,2:7]
L = U*D
Ldagger = inv(L'*L)*L'

Y = signPatterns(7)
n = length(Y)
calY = []
for j in 1:n
    if norm(Ldagger*Y[j]) > -lambda - .1
        push!(calY,Y[j])
    end
end
println("size of calY: $(length(calY))")
println("by Lemma 3(a), since calY is empty, this S is not optimal")
println("-----")

# based on the above, we still need to rule out the following 8x8 S:
badS = [0 1 1 1 1 1 1; 1 0 -1 -1 -1 -1 -1; 1 -1 0 1 1 1 -1; 1 -1 1 0 -1 -1 1; 1 -1 1 -1 0 -1 1; 1 -1 1 -1 -1 0 1; 1 -1 -1 1 1 1 0]
println("-----")
println("testing $(badS)")
lambda = eigmin(badS)
D = sqrt(diagm(eigen(I - (1/lambda)*badS).values[2:7]))
U = eigen(I - (1/lambda)*badS).vectors[1:7,2:7]
L = U*D
Ldagger = inv(L'*L)*L'

Y = signPatterns(7)
n = length(Y)
calY = []
for j in 1:n
    if norm(Ldagger*Y[j]) > -lambda - .1
        push!(calY,Y[j])
    end
end
println("size of calY: $(length(calY))")
println("by Lemma 3(a), since calY is empty, this S is not optimal")
println("-----")

# based on the above, we want to apply Lemma 3(b) to the following S:

goodS = [0 1 1 1 1 1; 1 0 -1 1 1 -1; 1 -1 0 -1 -1 1; 1 1 -1 0 -1 1; 1 1 -1 -1 0 1; 1 -1 1 1 1 0]
println("-----")
println("testing $(goodS)")
lambda = eigmin(goodS)
D = sqrt(diagm(eigen(I - (1/lambda)*goodS).values[2:6]))
U = eigen(I - (1/lambda)*goodS).vectors[1:6,2:6]
L = U*D
Ldagger = inv(L'*L)*L'

Y = signPatterns(6)
n = length(Y)
calY = []
for j in 1:n
    if norm(Ldagger*Y[j]) > -lambda - .1
        push!(calY,Y[j])
    end
end
println("size of calY: $(length(calY))")
println("calY: $(calY)")
println("we use this in n7lemma3b.nb")
println("-----")


==> anc/n7matchingCAD.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    577950,      14684]
NotebookOptionsPosition[    573212,      14619]
NotebookOutlinePosition[    573552,      14634]
CellTagsIndexPosition[    573509,      14631]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"signMatrices", " ", "from", " ", 
    RowBox[{"n7fromMatchings", ".", "txt"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"signMatrices", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
          "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}],
    ";"}]}]], "Input",
 CellChangeTimes->{{3.777387786703974*^9, 3.777387865821829*^9}, {
   3.777390600886015*^9, 3.777390601977971*^9}, 3.784570478165771*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"4723259a-e796-49a7-bbe3-ef40c415b31f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solutions", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"j", " ", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "signMatrices", "]"}]}], ",", " ", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"G", " ", "=", " ", 
        RowBox[{"signMatrices", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"G", " ", "=", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "7", "]"}], " ", "+", " ", 
         RowBox[{"G", "*", "mu"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}], " ", "=", " ", "x1"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", "=", " ", "x1"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "5"}], "]"}], "]"}], " ", "=", " ", "x2"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "4"}], "]"}], "]"}], " ", "=", " ", "x2"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "7"}], "]"}], "]"}], " ", "=", " ", "x3"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{"7", ",", "6"}], "]"}], "]"}], " ", "=", " ", "x3"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"det1", " ", "=", " ", 
        RowBox[{"Det", "[", 
         RowBox[{"G", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
             "}"}]}], "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"det2", " ", "=", " ", 
        RowBox[{"Det", "[", 
         RowBox[{"G", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "7"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "7"}], 
             "}"}]}], "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"det3", " ", "=", " ", 
        RowBox[{"Det", "[", 
         RowBox[{"G", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "7"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
             "}"}]}], "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"constraints", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"3", "/", "11"}], " ", "\[LessEqual]", " ", "mu", " ", 
           "\[LessEqual]", " ", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "-", "#1", "-", 
               RowBox[{"9", "*", 
                RowBox[{"#1", "^", "2"}]}], "+", 
               RowBox[{"#1", "^", "3"}]}], "&"}], ",", "2", ",", "0"}], 
            "]"}]}], ",", " ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"Bukh", "-", 
             RowBox[{"Cox", " ", "theorem", " ", "lower", " ", "bound"}]}], 
            ",", " ", 
            RowBox[{"Sloane", " ", "example", " ", "upper", " ", "bound"}]}], 
           " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x1", " ", 
           "\[LessEqual]", " ", "mu"}], ",", 
          RowBox[{
           RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x2", " ", 
           "\[LessEqual]", " ", "mu"}], ",", " ", 
          RowBox[{
           RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x3", " ", 
           "\[LessEqual]", " ", "mu"}], ",", "\[IndentingNewLine]", 
          RowBox[{"det1", " ", "\[Equal]", " ", "0"}], ",", " ", 
          RowBox[{"det2", "\[Equal]", "0"}], ",", " ", 
          RowBox[{"det3", "\[Equal]", "0"}]}], " ", 
         RowBox[{"(*", " ", 
          RowBox[{"relaxed", " ", "rank", " ", "constraint"}], " ", "*)"}], 
         "\[IndentingNewLine]", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"output", " ", "=", " ", 
        RowBox[{"CylindricalDecomposition", "[", 
         RowBox[{"constraints", ",", 
          RowBox[{"{", 
           RowBox[{"mu", ",", "x3", ",", "x2", ",", "x1"}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"BooleanQ", "[", "output", "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"solutions", " ", "=", " ", 
           RowBox[{"Append", "[", 
            RowBox[{"solutions", ",", 
             RowBox[{"{", 
              RowBox[{"G", ",", 
               RowBox[{"RootReduce", "[", "output", "]"}]}], "}"}]}], "]"}]}],
           ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQLXNr0erTKm8c69l514DoK/ymx0C05NXcsyA673bF
RRB977rYVRB9Z1fNXRAt1GT4DERXHZN5A6Kv31n1HkS/q2v5BqKDGtbInAHS
Hu3TjUH0T6FASxB97OgxWxDtx8PqCqJ5dL97gWi12pgAEL252q4NRBsVK3SC
6EUBZjNA9COrCWD6a+rOjyD6VfyVLyD6zMXiWVqGbxy7xY8vANGd01duAdEu
D9J3guimyZyHQHQ63zUwfe+y2wsQfeNi20sQzWfL/R1Eq/DkgOmmuh4ubSDN
82USmO74F3SjzuiN45Nsrlsg2qVi+l8QfaI9lKMeSAMA9WiieQ==
  
  "],ExpressionUUID->"861d2436-6fd7-4aab-99b3-d98815af0593"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", " ", "=", " ", 
   RowBox[{"Length", "[", "solutions", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GList", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
    RowBox[{"j", "\[LessEqual]", "L"}], ",", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"G", " ", "=", " ", 
      RowBox[{
       RowBox[{"solutions", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"V", " ", "=", " ", 
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"solutions", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "x1", ",", "x2", ",", "x3"}], "}"}], ",", "100"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"jj", " ", "=", " ", "1"}], ",", " ", 
       RowBox[{"jj", " ", "\[LessEqual]", " ", 
        RowBox[{"Length", "[", "V", "]"}]}], ",", " ", 
       RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"GList", " ", "=", " ", 
         RowBox[{"Append", "[", 
          RowBox[{"GList", ",", 
           RowBox[{"ReplaceAll", "[", 
            RowBox[{"G", ",", 
             RowBox[{"RootReduce", "[", 
              RowBox[{"V", "[", 
               RowBox[{"[", "jj", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.783874696061811*^9, 3.7838747381141148`*^9}, {
  3.783874826699007*^9, 3.783874983108783*^9}, {3.7838756955146933`*^9, 
  3.783875707573433*^9}, {3.78387580906147*^9, 3.783875988276314*^9}, {
  3.7838760304543037`*^9, 3.783876047734829*^9}, {3.784300666617222*^9, 
  3.784300713143668*^9}, {3.784570526719211*^9, 3.784570527283824*^9}, {
  3.784570577227851*^9, 3.784570577712571*^9}, {3.784570794921956*^9, 
  3.784570816304809*^9}},ExpressionUUID->"b8cc2f75-00ea-4d9b-83d8-\
27ec7bf6d30e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"L", " ", "=", " ", 
  RowBox[{"Length", "[", "GList", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
   RowBox[{"j", "\[LessEqual]", " ", "L"}], ",", " ", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"evals", " ", "=", " ", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{
       RowBox[{"RootReduce", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"GList", "[", 
           RowBox[{"[", "j", "]"}], "]"}], " ", "-", " ", 
          RowBox[{"IdentityMatrix", "[", "7", "]"}]}], ")"}], "]"}], "/", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "-", "#1", "-", 
           RowBox[{"9", "*", 
            RowBox[{"#1", "^", "2"}]}], "+", 
           RowBox[{"#1", "^", "3"}]}], "&"}], ",", "2", ",", "0"}], "]"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"lambda", " ", "=", " ", 
     RowBox[{"Min", "[", "evals", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"BooleanQ", "[", 
      RowBox[{
       RowBox[{"RootReduce", "[", "lambda", "]"}], " ", "\[Equal]", " ", 
       RowBox[{"RootReduce", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "-", "#1", "-", 
             RowBox[{"9", "*", 
              RowBox[{"#1", "^", "2"}]}], "+", 
             RowBox[{"#1", "^", "3"}]}], "&"}], ",", "2", ",", "0"}], "]"}]}],
         "]"}]}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Counts", "[", "evals", "]"}], "[", "lambda", "]"}], "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.784300835309688*^9, 3.784300893708931*^9, {3.784300971537616*^9, 
   3.784301037406184*^9}, {3.7843010722266073`*^9, 3.7843010728442783`*^9}, {
   3.784301179395509*^9, 3.7843011873595543`*^9}, {3.784301226027637*^9, 
   3.78430142563806*^9}, {3.784301868005595*^9, 3.7843018773208447`*^9}, {
   3.784301990498282*^9, 3.784302024810823*^9}, {3.7843020561766853`*^9, 
   3.7843020642237453`*^9}, {3.7843021323880033`*^9, 3.784302197578882*^9}, {
   3.784302241614936*^9, 3.7843022424334393`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"be5e65f8-194c-44aa-a534-11635c964f9d"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{
  3.784300721075253*^9, 3.784300911028779*^9, {3.7843009757408257`*^9, 
   3.784301004889995*^9}, 3.78430103816017*^9, 3.78430107331924*^9, {
   3.784301182769959*^9, 3.78430118832306*^9}, {3.784301226329129*^9, 
   3.78430123537994*^9}, {3.784301266045658*^9, 3.784301279368973*^9}, {
   3.784301352556222*^9, 3.784301382946333*^9}, 3.7843018843029413`*^9, {
   3.784302014711442*^9, 3.784302025291872*^9}, {3.7843020589247303`*^9, 
   3.784302064711246*^9}, {3.784302142542992*^9, 3.784302198792082*^9}, 
   3.784302246364686*^9, 3.78457075742739*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"e41514c9-afde-4e3a-ab76-123109fd6c78"],

Cell[CellGroupData[{

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757495163*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"01c61e0e-39aa-4a64-9529-cd3c8e8b138a"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757497093*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"3d6c44cb-049e-458c-b81a-677d74e2512e"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.7845707575482283`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"4acc6c1c-f937-4a46-9215-6d5ae342cf7b"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757549183*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"eb0bbbbe-a504-468d-8bae-01ddf5dce4ac"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757608281*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"1e76903a-fd40-4f5c-99ab-bf851e71d5b6"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757609243*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"febd2519-1fd7-48ce-8b39-500d2eacd0d0"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.7845707576651163`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"55b1b8c0-23e7-48d1-b03e-a347053bb248"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757666046*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"8b6c8221-ed20-48c2-b675-68b373fe8230"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757720737*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"a826e53f-4167-4ceb-b8af-fa01323dc497"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.7845707577216988`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"f22c9662-a916-4cfd-94a4-99f87cf61967"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.7845707577753277`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"c4451515-b12c-4707-afa6-074695ddef0c"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757776334*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"7f7bd96a-b432-44ca-bacc-d0ba6b1317cc"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757830924*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"91372cb8-d5b8-4f55-aebf-48dfc92a8e6e"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757831949*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"243200ec-193e-4fe7-824d-bf78a080468b"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757886796*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"a0206e7e-1a94-41c6-bfc6-f3daf58b4f96"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.7845707578877363`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"1d5d40ee-01c2-4527-8bc9-eb4ef53438ba"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757942381*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"feb16459-a7f2-4ea0-9df5-eb6ccad77734"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757943406*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"b086999d-f098-46d1-a48b-77c6f8299c94"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757998742*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"d39e283b-230d-4883-8ac5-72e36ba17f0f"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570757999701*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"5a3cf89d-303c-49b3-864d-1adaa2218cc8"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570758056747*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"7105140b-044e-448c-870e-99b60df63614"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570758057787*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"5a503715-2969-4aeb-a41f-3dc8aab87f6b"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.7845707581143312`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"e106531c-6d2b-448e-a5ea-8496b99d5304"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.7845707581153173`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"0e1d6357-9825-4fc3-8cf4-c1d827531428"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.784570758171427*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"e0dba9d7-05db-4a8a-964f-6ea7f41023ad"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.784302025359043*^9, {3.784302058994884*^9, 3.7843020647784443`*^9}, {
   3.784302142616832*^9, 3.784302198861278*^9}, 3.78430224643017*^9, 
   3.7845707581723843`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"687753e7-dc3a-4d04-8d95-3db224769b0d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
    RowBox[{"j", " ", "\[LessEqual]", " ", "L"}], ",", " ", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"GList", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.784301951414665*^9, 3.7843019585578547`*^9}, {
  3.7845706085094757`*^9, 3.784570661468834*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"ac5d7fe6-a525-417f-8f1f-03c738ae46fc"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.784570758479178*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"3c1a3aee-7100-44d4-aaf1-6795ebb442dc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.784570758537283*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"908f52af-e151-4551-9b29-b562141f7cfa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.784570758591106*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"24d4e08e-c154-44f9-98dc-966944613f2e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.784570758644713*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"83e5884a-ec23-4702-bc92-75b775fb6d39"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.7845707587039843`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"93339f44-518e-4b37-ace0-61a90c133efb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.7845707587589006`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"3723f79d-3f27-44de-9be9-59cdffe6efb1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.784570758814208*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"dd7e2018-77a9-4a49-8385-01240e3eda8f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.7845707588742323`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"01ee1011-dc6d-4267-956e-b6e97d213eba"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.78457075893336*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"9f8055c4-3454-48fc-b63d-64b7ec9afff2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.784570758996305*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"0616da1c-49c8-42b3-b6dd-ea93b8bb706b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.7845707590560303`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"cc096642-013c-4e55-b42b-c3019fef6af7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", "#1", "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],-0.2862082642155811},
        "NumericalApproximation"],
       Root[-1 - # + 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.784570759108705*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"b933113e-88dc-4fe1-bbd6-046337aab5f3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], "1", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", "#1", "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.2862082642155811},
         "NumericalApproximation"],
        Root[1 - # - 9 #^2 + #^3& , 2, 0]]}], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.286\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", "#1", "-", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.2862082642155811},
        "NumericalApproximation"],
       Root[1 - # - 9 #^2 + #^3& , 2, 0]], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.784570759161352*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"2e98ab0b-da98-4692-8271-247589e4e224"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1801, 1195},
WindowMargins->{{Automatic, 260}, {Automatic, 57}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 178792, 4750, 3076, "Input",ExpressionUUID->"4723259a-e796-49a7-bbe3-ef40c415b31f"],
Cell[179353, 4772, 6107, 149, 514, "Input",ExpressionUUID->"861d2436-6fd7-4aab-99b3-d98815af0593"],
Cell[185463, 4923, 2248, 54, 199, "Input",ExpressionUUID->"b8cc2f75-00ea-4d9b-83d8-27ec7bf6d30e"],
Cell[CellGroupData[{
Cell[187736, 4981, 2410, 55, 178, "Input",ExpressionUUID->"be5e65f8-194c-44aa-a534-11635c964f9d"],
Cell[190149, 5038, 681, 10, 34, "Output",ExpressionUUID->"e41514c9-afde-4e3a-ab76-123109fd6c78"],
Cell[CellGroupData[{
Cell[190855, 5052, 324, 7, 24, "Print",ExpressionUUID->"01c61e0e-39aa-4a64-9529-cd3c8e8b138a"],
Cell[191182, 5061, 321, 7, 24, "Print",ExpressionUUID->"3d6c44cb-049e-458c-b81a-677d74e2512e"],
Cell[191506, 5070, 326, 7, 24, "Print",ExpressionUUID->"4acc6c1c-f937-4a46-9215-6d5ae342cf7b"],
Cell[191835, 5079, 321, 7, 24, "Print",ExpressionUUID->"eb0bbbbe-a504-468d-8bae-01ddf5dce4ac"],
Cell[192159, 5088, 324, 7, 24, "Print",ExpressionUUID->"1e76903a-fd40-4f5c-99ab-bf851e71d5b6"],
Cell[192486, 5097, 321, 7, 24, "Print",ExpressionUUID->"febd2519-1fd7-48ce-8b39-500d2eacd0d0"],
Cell[192810, 5106, 326, 7, 24, "Print",ExpressionUUID->"55b1b8c0-23e7-48d1-b03e-a347053bb248"],
Cell[193139, 5115, 321, 7, 24, "Print",ExpressionUUID->"8b6c8221-ed20-48c2-b675-68b373fe8230"],
Cell[193463, 5124, 324, 7, 24, "Print",ExpressionUUID->"a826e53f-4167-4ceb-b8af-fa01323dc497"],
Cell[193790, 5133, 323, 7, 24, "Print",ExpressionUUID->"f22c9662-a916-4cfd-94a4-99f87cf61967"],
Cell[194116, 5142, 326, 7, 24, "Print",ExpressionUUID->"c4451515-b12c-4707-afa6-074695ddef0c"],
Cell[194445, 5151, 321, 7, 24, "Print",ExpressionUUID->"7f7bd96a-b432-44ca-bacc-d0ba6b1317cc"],
Cell[194769, 5160, 324, 7, 24, "Print",ExpressionUUID->"91372cb8-d5b8-4f55-aebf-48dfc92a8e6e"],
Cell[195096, 5169, 321, 7, 24, "Print",ExpressionUUID->"243200ec-193e-4fe7-824d-bf78a080468b"],
Cell[195420, 5178, 324, 7, 24, "Print",ExpressionUUID->"a0206e7e-1a94-41c6-bfc6-f3daf58b4f96"],
Cell[195747, 5187, 323, 7, 24, "Print",ExpressionUUID->"1d5d40ee-01c2-4527-8bc9-eb4ef53438ba"],
Cell[196073, 5196, 324, 7, 24, "Print",ExpressionUUID->"feb16459-a7f2-4ea0-9df5-eb6ccad77734"],
Cell[196400, 5205, 321, 7, 24, "Print",ExpressionUUID->"b086999d-f098-46d1-a48b-77c6f8299c94"],
Cell[196724, 5214, 324, 7, 24, "Print",ExpressionUUID->"d39e283b-230d-4883-8ac5-72e36ba17f0f"],
Cell[197051, 5223, 321, 7, 24, "Print",ExpressionUUID->"5a3cf89d-303c-49b3-864d-1adaa2218cc8"],
Cell[197375, 5232, 324, 7, 24, "Print",ExpressionUUID->"7105140b-044e-448c-870e-99b60df63614"],
Cell[197702, 5241, 321, 7, 24, "Print",ExpressionUUID->"5a503715-2969-4aeb-a41f-3dc8aab87f6b"],
Cell[198026, 5250, 326, 7, 24, "Print",ExpressionUUID->"e106531c-6d2b-448e-a5ea-8496b99d5304"],
Cell[198355, 5259, 323, 7, 24, "Print",ExpressionUUID->"0e1d6357-9825-4fc3-8cf4-c1d827531428"],
Cell[198681, 5268, 324, 7, 24, "Print",ExpressionUUID->"e0dba9d7-05db-4a8a-964f-6ea7f41023ad"],
Cell[199008, 5277, 323, 7, 24, "Print",ExpressionUUID->"687753e7-dc3a-4d04-8d95-3db224769b0d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[199380, 5290, 639, 15, 73, "Input",ExpressionUUID->"ac5d7fe6-a525-417f-8f1f-03c738ae46fc"],
Cell[CellGroupData[{
Cell[200044, 5309, 28697, 714, 188, "Print",ExpressionUUID->"3c1a3aee-7100-44d4-aaf1-6795ebb442dc"],
Cell[228744, 6025, 28697, 714, 188, "Print",ExpressionUUID->"908f52af-e151-4551-9b29-b562141f7cfa"],
Cell[257444, 6741, 28699, 714, 188, "Print",ExpressionUUID->"24d4e08e-c154-44f9-98dc-966944613f2e"],
Cell[286146, 7457, 28699, 714, 188, "Print",ExpressionUUID->"83e5884a-ec23-4702-bc92-75b775fb6d39"],
Cell[314848, 8173, 28701, 714, 188, "Print",ExpressionUUID->"93339f44-518e-4b37-ace0-61a90c133efb"],
Cell[343552, 8889, 28701, 714, 188, "Print",ExpressionUUID->"3723f79d-3f27-44de-9be9-59cdffe6efb1"],
Cell[372256, 9605, 28699, 714, 188, "Print",ExpressionUUID->"dd7e2018-77a9-4a49-8385-01240e3eda8f"],
Cell[400958, 10321, 28703, 714, 188, "Print",ExpressionUUID->"01ee1011-dc6d-4267-956e-b6e97d213eba"],
Cell[429664, 11037, 28700, 714, 188, "Print",ExpressionUUID->"9f8055c4-3454-48fc-b63d-64b7ec9afff2"],
Cell[458367, 11753, 28701, 714, 188, "Print",ExpressionUUID->"0616da1c-49c8-42b3-b6dd-ea93b8bb706b"],
Cell[487071, 12469, 28703, 714, 188, "Print",ExpressionUUID->"cc096642-013c-4e55-b42b-c3019fef6af7"],
Cell[515777, 13185, 28701, 714, 188, "Print",ExpressionUUID->"b933113e-88dc-4fe1-bbd6-046337aab5f3"],
Cell[544481, 13901, 28703, 714, 188, "Print",ExpressionUUID->"2e98ab0b-da98-4692-8271-247589e4e224"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/n8equivalence.jl <==
# we verify that the 9 solutions provided by CAD are indeed equivalent
# to the matrix G_6 from Section 1

using Combinatorics
using LinearAlgebra

baseline = [0 0 1 1 1 1 1 1;
    0 0 1 1 1 1 1 1;
    1 1 0 0 1 1 1 1;
    1 1 0 0 1 1 1 1;
    1 1 1 1 0 0 1 1;
    1 1 1 1 0 0 1 1;
    1 1 1 1 1 1 0 0;
    1 1 1 1 1 1 0 0]

function permToMatrix(perm)
    n = length(perm)
    output = zeros(Int64,n,n)
    for i in 1:n
        j = perm[i]
        output[i,j] = 1
    end
    return output
end

function PermMatrices(n)
    output = [permToMatrix(p) for p in permutations(1:n)]
    return output
end

# normalize sign pattern
function isolate1(S)
    output = S
    n = 8
    for i in 3:n
        if output[1,i] < 0
            for j in 1:n
                if j != i
                    output[i,j] = -S[i,j]
                    output[j,i] = output[i,j]
                end
            end
        end
    end
    if output[2,3] < 0
        for j in 1:n
            if j != 2
                output[2,j] = -output[2,j]
                output[j,2] = output[2,j]
            end
        end
    end
    return output
end

# permuted (and rounded) G_6 by the following row/column interchanges:
# from n8matching559-CAD-NUM.nb notebook

# enough to check for equivalence with rounded values

G6 = [1 .1 .24 .24 .24 -.24 .24 -.24;
    .1  1 -.24 .24 -.24 -.24 -.24 -.24;
    .24 -.24 1 -.1 -.24 -.24 -.24 -.24;
    .24 .24 -.1 1 -.24 .24 -.24 .24;
    .24 -.24 -.24 -.24 1 .24 -.24 .24;
   -.24 -.24 -.24 .24 .24 1 -.24 -.24;
    .24 -.24 -.24 -.24 -.24 -.24 1 -.24;
   -.24 -.24 -.24 .24 .24 -.24 -.24 1]

G6 = isolate1(G6)

function orbit(G)
    output = []
    for P in PermMatrices(8)
        PGP = P*G*P'
        PGP = isolate1(PGP)
        if (PGP in output) == false
            push!(output,PGP)
        end
    end
    return output
end

G6orbit = orbit(G6)
length(G6orbit)
G6orbit

mu = .24

#####
# we check the equivalence of the solution fro n8matching540-CAD-NUM.nb
#####

x1 = -.24
x2 = -.1
x3 = -.1
x4 = -.24

soln0 = [1 x1 mu mu mu mu mu mu;
 x1 1 mu mu mu mu -mu -mu;
 mu mu 1 x2 -mu -mu -mu -mu;
 mu mu x2 1 mu -mu mu mu;
 mu mu -mu mu 1 x3 -mu -mu;
 mu mu -mu -mu x3 1 mu mu;
 mu -mu -mu mu -mu mu 1 x4;
 mu -mu -mu mu -mu mu x4 1]

println(soln0 in G6orbit)
soln0orbit = orbit(soln0)
println(G6 in soln0orbit)

#####
# we check the equivalence of the 8 solutions from n8matching559-CAD-NUM.nb
#####

x1 = -.1
x2 = .1
x3 = -.24
x4 = .24

soln1 = [1 x1 mu mu mu mu mu mu;
    x1 1 mu -mu mu -mu -mu mu;
    mu mu 1 x2 -mu -mu -mu -mu;
    mu -mu x2 1 mu -mu -mu mu;
    mu mu -mu mu 1 x3 -mu -mu;
    mu -mu -mu -mu x3 1 -mu mu;
    mu -mu -mu -mu -mu -mu 1 x4;
    mu mu -mu mu -mu mu x4 1]

println(soln1 in G6orbit)

x1 = .1
x2 = .24
x3 = -.24
x4 = .1

soln2 = [1 x1 mu mu mu mu mu mu;
    x1 1 mu -mu mu -mu -mu mu;
    mu mu 1 x2 -mu -mu -mu -mu;
    mu -mu x2 1 mu -mu -mu mu;
    mu mu -mu mu 1 x3 -mu -mu;
    mu -mu -mu -mu x3 1 -mu mu;
    mu -mu -mu -mu -mu -mu 1 x4;
    mu mu -mu mu -mu mu x4 1]

println(soln2 in G6orbit)

x1 = -.24
x2 = -.1
x3 = -.1
x4 = .24

soln3 = [1 x1 mu mu mu mu mu mu;
    x1 1 mu -mu mu -mu -mu mu;
    mu mu 1 x2 -mu -mu -mu -mu;
    mu -mu x2 1 mu -mu -mu mu;
    mu mu -mu mu 1 x3 -mu -mu;
    mu -mu -mu -mu x3 1 -mu mu;
    mu -mu -mu -mu -mu -mu 1 x4;
    mu mu -mu mu -mu mu x4 1]

println(soln3 in G6orbit)

x1 = .24
x2 = .24
x3 = -.1
x4 = -.1

soln4 = [1 x1 mu mu mu mu mu mu;
    x1 1 mu -mu mu -mu -mu mu;
    mu mu 1 x2 -mu -mu -mu -mu;
    mu -mu x2 1 mu -mu -mu mu;
    mu mu -mu mu 1 x3 -mu -mu;
    mu -mu -mu -mu x3 1 -mu mu;
    mu -mu -mu -mu -mu -mu 1 x4;
    mu mu -mu mu -mu mu x4 1]

println(soln4 in G6orbit)

x1 = -.24
x2 = -.24
x3 = .1
x4 = .1

soln5 = [1 x1 mu mu mu mu mu mu;
    x1 1 mu -mu mu -mu -mu mu;
    mu mu 1 x2 -mu -mu -mu -mu;
    mu -mu x2 1 mu -mu -mu mu;
    mu mu -mu mu 1 x3 -mu -mu;
    mu -mu -mu -mu x3 1 -mu mu;
    mu -mu -mu -mu -mu -mu 1 x4;
    mu mu -mu mu -mu mu x4 1]

println(soln5 in G6orbit)

x1 = -.1
x2 = -.24
x3 = .24
x4 = -.1

soln6 = [1 x1 mu mu mu mu mu mu;
    x1 1 mu -mu mu -mu -mu mu;
    mu mu 1 x2 -mu -mu -mu -mu;
    mu -mu x2 1 mu -mu -mu mu;
    mu mu -mu mu 1 x3 -mu -mu;
    mu -mu -mu -mu x3 1 -mu mu;
    mu -mu -mu -mu -mu -mu 1 x4;
    mu mu -mu mu -mu mu x4 1]

println(soln6 in G6orbit)

x1 = .1
x2 = -.1
x3 = .24
x4 = -.24

soln7 = [1 x1 mu mu mu mu mu mu;
    x1 1 mu -mu mu -mu -mu mu;
    mu mu 1 x2 -mu -mu -mu -mu;
    mu -mu x2 1 mu -mu -mu mu;
    mu mu -mu mu 1 x3 -mu -mu;
    mu -mu -mu -mu x3 1 -mu mu;
    mu -mu -mu -mu -mu -mu 1 x4;
    mu mu -mu mu -mu mu x4 1]

println(soln7 in G6orbit)

x1 = .24
x2 = .1
x3 = .1
x4 = -.24

soln8 = [1 x1 mu mu mu mu mu mu;
    x1 1 mu -mu mu -mu -mu mu;
    mu mu 1 x2 -mu -mu -mu -mu;
    mu -mu x2 1 mu -mu -mu mu;
    mu mu -mu mu 1 x3 -mu -mu;
    mu -mu -mu -mu x3 1 -mu mu;
    mu -mu -mu -mu -mu -mu 1 x4;
    mu mu -mu mu -mu mu x4 1]

println(soln8 in G6orbit)


==> anc/n8matching540-CAD-BC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    104839,       2347]
NotebookOptionsPosition[    103813,       2323]
NotebookOutlinePosition[    104151,       2338]
CellTagsIndexPosition[    104108,       2335]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"From", " ", "cert540"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "x1", ",", "mu", ",", "mu", ",", "mu", ",", "mu", ",", "mu",
          ",", "mu"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "x1", ",", "1", ",", "mu", ",", "mu", ",", "mu", ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "mu", ",", "1", ",", "x2", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "mu", ",", "x2", ",", "1", ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", "mu"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", "1", ",", "x3", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}], ",", "x3", ",", "1", ",", "mu", ",", "mu"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", "1", ",", "x4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", "x4", ",", "1"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"G", " ", "//", " ", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.777650291893474*^9, 3.777650298104451*^9}, {
  3.777650368016448*^9, 3.7776503868685007`*^9}, {3.7776505786625137`*^9, 
  3.7776505879316177`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"14264338-1b8c-4511-a114-d6b52beeb6aa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "x1", "mu", "mu", "mu", "mu", "mu", "mu"},
     {"x1", "1", "mu", "mu", "mu", "mu", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}]},
     {"mu", "mu", "1", "x2", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}]},
     {"mu", "mu", "x2", "1", "mu", 
      RowBox[{"-", "mu"}], "mu", "mu"},
     {"mu", "mu", 
      RowBox[{"-", "mu"}], "mu", "1", "x3", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}]},
     {"mu", "mu", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}], "x3", "1", "mu", "mu"},
     {"mu", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}], "mu", 
      RowBox[{"-", "mu"}], "mu", "1", "x4"},
     {"mu", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}], "mu", 
      RowBox[{"-", "mu"}], "mu", "x4", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7776502984902782`*^9, 3.777650388418028*^9, 
  3.777650556282927*^9, 3.777651674652954*^9, 3.7776537356892977`*^9, 
  3.777719526586275*^9},
 CellLabel->
  "Out[42]//MatrixForm=",ExpressionUUID->"6c045cee-953c-4940-97ae-\
4dea478caccf"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.775319966120603*^9, 3.775320137571581*^9}, {
   3.775476379267214*^9, 3.7754763939430447`*^9}, {3.77547644648108*^9, 
   3.775476447302349*^9}, {3.777139183257506*^9, 3.777139188240864*^9}, {
   3.777297752031568*^9, 3.7772977635204573`*^9}, 3.777650443367526*^9},
 FontSize->14,
 CellLabel->"In[43]:=",ExpressionUUID->"1b2836fe-a6ab-4c8c-8829-23d01fa85873"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"det1", " ", "=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"G", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
        "}"}]}], "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"det2", " ", "=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"G", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8"}], 
        "}"}]}], "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"det3", " ", "=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"G", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8"}], 
        "}"}]}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.77532014770889*^9, 3.775320194204865*^9}, {
   3.775320225155348*^9, 3.775320264844562*^9}, {3.775320384648717*^9, 
   3.7753203998019447`*^9}, {3.77547871507765*^9, 3.775478765893457*^9}, {
   3.775479310120819*^9, 3.775479422295971*^9}, 3.7754839877830887`*^9, 
   3.775490692959031*^9, {3.7771391923585577`*^9, 3.7771391971510878`*^9}, {
   3.777297710002087*^9, 3.777297710554411*^9}, {3.777650499416263*^9, 
   3.777650543099206*^9}, {3.7776509657797823`*^9, 3.7776509917332287`*^9}, {
   3.777651656607627*^9, 3.777651670376484*^9}, {3.777653727604699*^9, 
   3.777653731799663*^9}},
 FontSize->14,
 CellLabel->"In[44]:=",ExpressionUUID->"b8234bff-63b3-4628-8764-fe645938b761"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constraints", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"det1", " ", "\[Equal]", " ", "0"}], ",", " ", 
     RowBox[{"det2", " ", "\[Equal]", " ", "0"}], ",", " ", 
     RowBox[{"det3", " ", "\[Equal]", " ", "0"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x1", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x2", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x3", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x4", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"3", "/", "13"}], " ", "\[LessEqual]", " ", "mu", " ", 
      "\[LessEqual]", " ", 
      RowBox[{"241", "/", "1000"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.77532027250698*^9, 3.775320334775819*^9}, {
   3.775476469229846*^9, 3.775476477598831*^9}, {3.775477954600134*^9, 
   3.775477959920512*^9}, {3.775479285337266*^9, 3.775479288621051*^9}, {
   3.775479430665621*^9, 3.7754794480359793`*^9}, {3.775486115732656*^9, 
   3.775486115961863*^9}, 3.77549070049899*^9, {3.777298048511154*^9, 
   3.777298072528676*^9}, {3.777650451085195*^9, 3.777650452704468*^9}, {
   3.777650547396803*^9, 3.777650548240555*^9}, {3.777650998698483*^9, 
   3.7776510008569613`*^9}, {3.777651680458054*^9, 3.777651681334672*^9}, {
   3.77771950506631*^9, 3.777719506436789*^9}},
 FontSize->14,
 CellLabel->"In[47]:=",ExpressionUUID->"d85d9fbc-cec1-47c4-9259-b3adb3be0313"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"CylindricalDecomposition", "[", 
   RowBox[{"constraints", ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "x1", ",", "x3", ",", "x2", ",", "x4"}], "}"}]}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.775320336463608*^9, 3.775320356927395*^9}, {
  3.775478776571328*^9, 3.7754787825660467`*^9}, {3.77548612940506*^9, 
  3.77548613116074*^9}, {3.777297733899756*^9, 3.777297737159026*^9}, {
  3.777650470964087*^9, 3.777650474135564*^9}, {3.7776536919125137`*^9, 
  3.777653692806653*^9}},
 FontSize->14,
 CellLabel->"In[48]:=",ExpressionUUID->"74ea5e3c-0aa5-4637-bcf3-64d3b99df0c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1080.61404`", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"mu", "\[Equal]", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], "&&", 
      RowBox[{"x1", "\[Equal]", 
       RowBox[{"-", "mu"}]}], "&&", 
      RowBox[{"x3", "\[Equal]", 
       RowBox[{
        FractionBox[
         RowBox[{"mu", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["mu", "2"]}], "+", 
          RowBox[{"mu", " ", "x1"}]}], 
         RowBox[{"1", "+", "x1"}]], "-", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["mu", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["mu", "4"]}], "+", 
           RowBox[{"2", " ", "x1"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
           SuperscriptBox["x1", "2"], "-", 
           RowBox[{
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x1", "2"]}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x1"}], ")"}], "2"]]]}]}], "&&", 
      RowBox[{"x2", "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["mu", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
           RowBox[{
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "3"], " ", 
            SuperscriptBox["x1", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["mu", "3"], " ", "x3"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "5"], " ", "x3"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "3"], " ", 
            SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
           RowBox[{
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x3", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "4"], " ", 
            SuperscriptBox["x3", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", "x1", " ", 
            SuperscriptBox["x3", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x3", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "2"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["mu", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
           SuperscriptBox["x1", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
           SuperscriptBox["x3", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x3", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", "x1", " ", 
            SuperscriptBox["x3", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x3", "2"]}]}], ")"}]}], "-", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"26", " ", 
              SuperscriptBox["mu", "2"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["mu", "3"]}], "+", 
             RowBox[{"245", " ", 
              SuperscriptBox["mu", "4"]}], "+", 
             RowBox[{"204", " ", 
              SuperscriptBox["mu", "5"]}], "-", 
             RowBox[{"972", " ", 
              SuperscriptBox["mu", "6"]}], "-", 
             RowBox[{"1088", " ", 
              SuperscriptBox["mu", "7"]}], "+", 
             RowBox[{"1392", " ", 
              SuperscriptBox["mu", "8"]}], "+", 
             RowBox[{"1984", " ", 
              SuperscriptBox["mu", "9"]}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "10"]}], "-", 
             RowBox[{"512", " ", 
              SuperscriptBox["mu", "11"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
             RowBox[{"136", " ", 
              SuperscriptBox["mu", "4"], " ", "x1"}], "-", 
             RowBox[{"184", " ", 
              SuperscriptBox["mu", "5"], " ", "x1"}], "+", 
             RowBox[{"688", " ", 
              SuperscriptBox["mu", "6"], " ", "x1"}], "+", 
             RowBox[{"1136", " ", 
              SuperscriptBox["mu", "7"], " ", "x1"}], "-", 
             RowBox[{"944", " ", 
              SuperscriptBox["mu", "8"], " ", "x1"}], "-", 
             RowBox[{"2176", " ", 
              SuperscriptBox["mu", "9"], " ", "x1"}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["mu", "10"], " ", "x1"}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["mu", "11"], " ", "x1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"194", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"112", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"448", " ", 
              SuperscriptBox["mu", "9"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"320", " ", 
              SuperscriptBox["mu", "10"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"208", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "9"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             SuperscriptBox["x1", "4"], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", "x3"}], "-", 
             RowBox[{"68", " ", 
              SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
             RowBox[{"84", " ", 
              SuperscriptBox["mu", "5"], " ", "x3"}], "+", 
             RowBox[{"368", " ", 
              SuperscriptBox["mu", "6"], " ", "x3"}], "+", 
             RowBox[{"528", " ", 
              SuperscriptBox["mu", "7"], " ", "x3"}], "-", 
             RowBox[{"624", " ", 
              SuperscriptBox["mu", "8"], " ", "x3"}], "-", 
             RowBox[{"1088", " ", 
              SuperscriptBox["mu", "9"], " ", "x3"}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "10"], " ", "x3"}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["mu", "11"], " ", "x3"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox["mu", "5"], " ", "x1", " ", "x3"}], "-", 
             RowBox[{"448", " ", 
              SuperscriptBox["mu", "6"], " ", "x1", " ", "x3"}], "-", 
             RowBox[{"800", " ", 
              SuperscriptBox["mu", "7"], " ", "x1", " ", "x3"}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["mu", "8"], " ", "x1", " ", "x3"}], "+", 
             RowBox[{"768", " ", 
              SuperscriptBox["mu", "9"], " ", "x1", " ", "x3"}], "+", 
             RowBox[{"320", " ", 
              SuperscriptBox["mu", "10"], " ", "x1", " ", "x3"}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
             RowBox[{"480", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
             RowBox[{"240", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"80", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"214", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"124", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"452", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"304", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"272", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["mu", "9"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "10"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["mu", "4"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["mu", "5"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"80", " ", 
              SuperscriptBox["mu", "6"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["mu", "7"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["mu", "8"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "9"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"196", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"160", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"168", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"208", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"56", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"88", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "9"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"40", " ", 
              SuperscriptBox["mu", "4"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"40", " ", 
              SuperscriptBox["mu", "5"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["mu", "6"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["mu", "7"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             SuperscriptBox["x3", "4"], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{"33", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x3", "4"]}], "-", 
             RowBox[{"40", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "4"]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "4"]}]}], ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "2"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["mu", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
              SuperscriptBox["x1", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
              SuperscriptBox["x3", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x3", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", 
               SuperscriptBox["x3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["x1", "2"], " ", 
               SuperscriptBox["x3", "2"]}]}], ")"}], "2"]}], ")"}]}]}]}], "&&", 
      RowBox[{"x4", "\[Equal]", 
       RowBox[{"-", "mu"}]}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]], "<", "mu", "\[LessEqual]", 
       FractionBox["241", "1000"]}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "mu"}], "\[LessEqual]", "x1", "<", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"4", " ", "mu"}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["mu", "3"]}], "-", 
               RowBox[{"108", " ", 
                SuperscriptBox["mu", "4"]}], "-", 
               RowBox[{"288", " ", 
                SuperscriptBox["mu", "5"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["mu", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "mu"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"84", " ", 
                   SuperscriptBox["mu", "3"]}], "-", 
                  RowBox[{"72", " ", 
                   SuperscriptBox["mu", "4"]}], "+", 
                  RowBox[{"288", " ", 
                   SuperscriptBox["mu", "5"]}]}], ")"}], " ", "#1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", "mu"}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["mu", "3"]}], "+", 
                  RowBox[{"116", " ", 
                   SuperscriptBox["mu", "4"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "mu"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["mu", "3"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["mu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
          RowBox[{"x3", "\[Equal]", 
           RowBox[{
            FractionBox[
             RowBox[{"mu", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"mu", " ", "x1"}]}], 
             RowBox[{"1", "+", "x1"}]], "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"1", "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["mu", "4"]}], "+", 
               RowBox[{"2", " ", "x1"}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "x1"}], ")"}], "2"]]]}]}], "&&", 
          RowBox[{"x2", "\[Equal]", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "4"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "5"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["mu", "3"], " ", "x3"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "5"], " ", "x3"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"], " ", 
                SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "4"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", 
                SuperscriptBox["x3", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["mu", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
               SuperscriptBox["x3", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["x1", "2"], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["mu", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "3"]}], "+", 
                 RowBox[{"245", " ", 
                  SuperscriptBox["mu", "4"]}], "+", 
                 RowBox[{"204", " ", 
                  SuperscriptBox["mu", "5"]}], "-", 
                 RowBox[{"972", " ", 
                  SuperscriptBox["mu", "6"]}], "-", 
                 RowBox[{"1088", " ", 
                  SuperscriptBox["mu", "7"]}], "+", 
                 RowBox[{"1392", " ", 
                  SuperscriptBox["mu", "8"]}], "+", 
                 RowBox[{"1984", " ", 
                  SuperscriptBox["mu", "9"]}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"]}], "-", 
                 RowBox[{"512", " ", 
                  SuperscriptBox["mu", "11"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
                 RowBox[{"136", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1"}], "-", 
                 RowBox[{"184", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1"}], "+", 
                 RowBox[{"688", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1"}], "+", 
                 RowBox[{"1136", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1"}], "-", 
                 RowBox[{"944", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1"}], "-", 
                 RowBox[{"2176", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1"}], "-", 
                 RowBox[{"576", " ", 
                  SuperscriptBox["mu", "10"], " ", "x1"}], "+", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["mu", "11"], " ", "x1"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"194", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"112", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"448", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["mu", "10"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"72", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"208", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 SuperscriptBox["x1", "4"], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", "x3"}], "-", 
                 RowBox[{"68", " ", 
                  SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
                 RowBox[{"84", " ", 
                  SuperscriptBox["mu", "5"], " ", "x3"}], "+", 
                 RowBox[{"368", " ", 
                  SuperscriptBox["mu", "6"], " ", "x3"}], "+", 
                 RowBox[{"528", " ", 
                  SuperscriptBox["mu", "7"], " ", "x3"}], "-", 
                 RowBox[{"624", " ", 
                  SuperscriptBox["mu", "8"], " ", "x3"}], "-", 
                 RowBox[{"1088", " ", 
                  SuperscriptBox["mu", "9"], " ", "x3"}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"], " ", "x3"}], "+", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["mu", "11"], " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"120", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"448", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"800", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["mu", "10"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"480", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"240", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"214", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"124", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"452", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"304", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"272", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"196", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"208", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 SuperscriptBox["x3", "4"], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"33", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}]}], ")"}], "/", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["mu", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                  SuperscriptBox["x3", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x3", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1", " ", 
                   SuperscriptBox["x3", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["x1", "2"], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}], "2"]}], ")"}]}]}]}], 
          "&&", 
          RowBox[{"x4", "\[Equal]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["mu", "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["mu", "4"]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["mu", "5"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["mu", "4"], " ", "x1"}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["mu", "5"], " ", "x1"}], "-", 
              SuperscriptBox["x1", "2"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "4"], " ", 
               SuperscriptBox["x1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x3"}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["mu", "5"], " ", "x3"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
              SuperscriptBox["x3", "2"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x3", "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "4"], " ", 
               SuperscriptBox["x3", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", 
               SuperscriptBox["x3", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["x1", "2"], " ", 
               SuperscriptBox["x3", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"], " ", 
               SuperscriptBox["x3", "2"]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["mu", "2"], " ", "x1"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x1"}], "+", 
              SuperscriptBox["x1", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["mu", "2"], " ", "x3"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
              SuperscriptBox["x3", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x3", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", 
               SuperscriptBox["x3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["x1", "2"], " ", 
               SuperscriptBox["x3", "2"]}]}], ")"}]}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", "\[Equal]", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"4", " ", "mu"}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["mu", "3"]}], "-", 
               RowBox[{"108", " ", 
                SuperscriptBox["mu", "4"]}], "-", 
               RowBox[{"288", " ", 
                SuperscriptBox["mu", "5"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["mu", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "mu"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"84", " ", 
                   SuperscriptBox["mu", "3"]}], "-", 
                  RowBox[{"72", " ", 
                   SuperscriptBox["mu", "4"]}], "+", 
                  RowBox[{"288", " ", 
                   SuperscriptBox["mu", "5"]}]}], ")"}], " ", "#1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", "mu"}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["mu", "3"]}], "+", 
                  RowBox[{"116", " ", 
                   SuperscriptBox["mu", "4"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "mu"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["mu", "3"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["mu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
          RowBox[{"x3", "\[Equal]", 
           RowBox[{
            FractionBox[
             RowBox[{"mu", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"mu", " ", "x1"}]}], 
             RowBox[{"1", "+", "x1"}]], "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"1", "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["mu", "4"]}], "+", 
               RowBox[{"2", " ", "x1"}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "x1"}], ")"}], "2"]]]}]}], "&&", 
          RowBox[{"x2", "\[Equal]", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "4"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "5"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["mu", "3"], " ", "x3"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "5"], " ", "x3"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"], " ", 
                SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "4"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", 
                SuperscriptBox["x3", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["mu", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
               SuperscriptBox["x3", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["x1", "2"], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["mu", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "3"]}], "+", 
                 RowBox[{"245", " ", 
                  SuperscriptBox["mu", "4"]}], "+", 
                 RowBox[{"204", " ", 
                  SuperscriptBox["mu", "5"]}], "-", 
                 RowBox[{"972", " ", 
                  SuperscriptBox["mu", "6"]}], "-", 
                 RowBox[{"1088", " ", 
                  SuperscriptBox["mu", "7"]}], "+", 
                 RowBox[{"1392", " ", 
                  SuperscriptBox["mu", "8"]}], "+", 
                 RowBox[{"1984", " ", 
                  SuperscriptBox["mu", "9"]}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"]}], "-", 
                 RowBox[{"512", " ", 
                  SuperscriptBox["mu", "11"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
                 RowBox[{"136", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1"}], "-", 
                 RowBox[{"184", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1"}], "+", 
                 RowBox[{"688", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1"}], "+", 
                 RowBox[{"1136", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1"}], "-", 
                 RowBox[{"944", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1"}], "-", 
                 RowBox[{"2176", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1"}], "-", 
                 RowBox[{"576", " ", 
                  SuperscriptBox["mu", "10"], " ", "x1"}], "+", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["mu", "11"], " ", "x1"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"194", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"112", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"448", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["mu", "10"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"72", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"208", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 SuperscriptBox["x1", "4"], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", "x3"}], "-", 
                 RowBox[{"68", " ", 
                  SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
                 RowBox[{"84", " ", 
                  SuperscriptBox["mu", "5"], " ", "x3"}], "+", 
                 RowBox[{"368", " ", 
                  SuperscriptBox["mu", "6"], " ", "x3"}], "+", 
                 RowBox[{"528", " ", 
                  SuperscriptBox["mu", "7"], " ", "x3"}], "-", 
                 RowBox[{"624", " ", 
                  SuperscriptBox["mu", "8"], " ", "x3"}], "-", 
                 RowBox[{"1088", " ", 
                  SuperscriptBox["mu", "9"], " ", "x3"}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"], " ", "x3"}], "+", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["mu", "11"], " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"120", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"448", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"800", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["mu", "10"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"480", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"240", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"214", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"124", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"452", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"304", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"272", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"196", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"208", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 SuperscriptBox["x3", "4"], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"33", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}]}], ")"}], "/", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["mu", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                  SuperscriptBox["x3", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x3", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1", " ", 
                   SuperscriptBox["x3", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["x1", "2"], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}], "2"]}], ")"}]}]}]}], 
          "&&", 
          RowBox[{"x4", "\[Equal]", 
           RowBox[{"-", "mu"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.777140183269884*^9, 3.7772977472267723`*^9, 
  3.7772992514190187`*^9, 3.77765088448694*^9, 3.7776515560791197`*^9, 
  3.777653700041586*^9, 3.777654739449847*^9, 3.7777206069696836`*^9},
 FontSize->14,
 CellLabel->"Out[48]=",ExpressionUUID->"9370952e-b95e-4890-9556-826ec15af0ee"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.777200651113574*^9, 3.7772006523851767`*^9}, 
   3.7772979773644342`*^9},
 FontSize->14,
 CellLabel->"In[49]:=",ExpressionUUID->"677503f8-2d48-4caa-a4e6-86948acfa8d0"]
},
WindowSize->{1331, 1310},
WindowMargins->{{40, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2122, 52, 94, "Input",ExpressionUUID->"14264338-1b8c-4511-a114-d6b52beeb6aa"],
Cell[2705, 76, 1534, 45, 162, "Output",ExpressionUUID->"6c045cee-953c-4940-97ae-4dea478caccf"]
}, Open  ]],
Cell[4254, 124, 407, 6, 32, "Input",ExpressionUUID->"1b2836fe-a6ab-4c8c-8829-23d01fa85873"],
Cell[4664, 132, 2042, 53, 77, "Input",ExpressionUUID->"b8234bff-63b3-4628-8764-fe645938b761"],
Cell[6709, 187, 1723, 35, 77, "Input",ExpressionUUID->"d85d9fbc-cec1-47c4-9259-b3adb3be0313"],
Cell[CellGroupData[{
Cell[8457, 226, 638, 13, 32, "Input",ExpressionUUID->"74ea5e3c-0aa5-4637-bcf3-64d3b99df0c0"],
Cell[9098, 241, 94480, 2073, 1855, "Output",ExpressionUUID->"9370952e-b95e-4890-9556-826ec15af0ee"]
}, Open  ]],
Cell[103593, 2317, 216, 4, 32, "Input",ExpressionUUID->"677503f8-2d48-4caa-a4e6-86948acfa8d0"]
}
]
*)



==> anc/n8matching540-CAD-NUM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    203541,       4706]
NotebookOptionsPosition[    201852,       4672]
NotebookOutlinePosition[    202192,       4687]
CellTagsIndexPosition[    202149,       4684]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"From", " ", "cert540"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "x1", ",", "mu", ",", "mu", ",", "mu", ",", "mu", ",", "mu",
          ",", "mu"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "x1", ",", "1", ",", "mu", ",", "mu", ",", "mu", ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "mu", ",", "1", ",", "x2", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "mu", ",", "x2", ",", "1", ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", "mu"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", "1", ",", "x3", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}], ",", "x3", ",", "1", ",", "mu", ",", "mu"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", "1", ",", "x4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", 
         RowBox[{"-", "mu"}], ",", "mu", ",", "x4", ",", "1"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"G", " ", "//", " ", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.777650291893474*^9, 3.777650298104451*^9}, {
  3.777650368016448*^9, 3.7776503868685007`*^9}, {3.7776505786625137`*^9, 
  3.7776505879316177`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"14264338-1b8c-4511-a114-d6b52beeb6aa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "x1", "mu", "mu", "mu", "mu", "mu", "mu"},
     {"x1", "1", "mu", "mu", "mu", "mu", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}]},
     {"mu", "mu", "1", "x2", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}]},
     {"mu", "mu", "x2", "1", "mu", 
      RowBox[{"-", "mu"}], "mu", "mu"},
     {"mu", "mu", 
      RowBox[{"-", "mu"}], "mu", "1", "x3", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}]},
     {"mu", "mu", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}], "x3", "1", "mu", "mu"},
     {"mu", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}], "mu", 
      RowBox[{"-", "mu"}], "mu", "1", "x4"},
     {"mu", 
      RowBox[{"-", "mu"}], 
      RowBox[{"-", "mu"}], "mu", 
      RowBox[{"-", "mu"}], "mu", "x4", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7776502984902782`*^9, 3.777650388418028*^9, 
  3.777650556282927*^9, 3.777651674652954*^9, 3.7776537356892977`*^9},
 CellLabel->
  "Out[35]//MatrixForm=",ExpressionUUID->"35018a54-f9ce-4bab-8f29-\
a8fcc7785ffa"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.775319966120603*^9, 3.775320137571581*^9}, {
   3.775476379267214*^9, 3.7754763939430447`*^9}, {3.77547644648108*^9, 
   3.775476447302349*^9}, {3.777139183257506*^9, 3.777139188240864*^9}, {
   3.777297752031568*^9, 3.7772977635204573`*^9}, 3.777650443367526*^9},
 FontSize->14,ExpressionUUID->"1b2836fe-a6ab-4c8c-8829-23d01fa85873"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"det1", " ", "=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"G", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
        "}"}]}], "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"det2", " ", "=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"G", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8"}], 
        "}"}]}], "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"det3", " ", "=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"G", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8"}], 
        "}"}]}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.77532014770889*^9, 3.775320194204865*^9}, {
   3.775320225155348*^9, 3.775320264844562*^9}, {3.775320384648717*^9, 
   3.7753203998019447`*^9}, {3.77547871507765*^9, 3.775478765893457*^9}, {
   3.775479310120819*^9, 3.775479422295971*^9}, 3.7754839877830887`*^9, 
   3.775490692959031*^9, {3.7771391923585577`*^9, 3.7771391971510878`*^9}, {
   3.777297710002087*^9, 3.777297710554411*^9}, {3.777650499416263*^9, 
   3.777650543099206*^9}, {3.7776509657797823`*^9, 3.7776509917332287`*^9}, {
   3.777651656607627*^9, 3.777651670376484*^9}, {3.777653727604699*^9, 
   3.777653731799663*^9}},
 FontSize->14,
 CellLabel->"In[36]:=",ExpressionUUID->"b8234bff-63b3-4628-8764-fe645938b761"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constraints", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"det1", " ", "\[Equal]", " ", "0"}], ",", " ", 
     RowBox[{"det2", " ", "\[Equal]", " ", "0"}], ",", " ", 
     RowBox[{"det3", " ", "\[Equal]", " ", "0"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x1", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x2", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x3", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x4", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"24", "/", "100"}], " ", "\[LessEqual]", " ", "mu", " ", 
      "\[LessEqual]", " ", 
      RowBox[{"241", "/", "1000"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.77532027250698*^9, 3.775320334775819*^9}, {
   3.775476469229846*^9, 3.775476477598831*^9}, {3.775477954600134*^9, 
   3.775477959920512*^9}, {3.775479285337266*^9, 3.775479288621051*^9}, {
   3.775479430665621*^9, 3.7754794480359793`*^9}, {3.775486115732656*^9, 
   3.775486115961863*^9}, 3.77549070049899*^9, {3.777298048511154*^9, 
   3.777298072528676*^9}, {3.777650451085195*^9, 3.777650452704468*^9}, {
   3.777650547396803*^9, 3.777650548240555*^9}, {3.777650998698483*^9, 
   3.7776510008569613`*^9}, {3.777651680458054*^9, 3.777651681334672*^9}},
 FontSize->14,
 CellLabel->"In[39]:=",ExpressionUUID->"d85d9fbc-cec1-47c4-9259-b3adb3be0313"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"CylindricalDecomposition", "[", 
   RowBox[{"constraints", ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "x1", ",", "x3", ",", "x2", ",", "x4"}], "}"}]}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.775320336463608*^9, 3.775320356927395*^9}, {
  3.775478776571328*^9, 3.7754787825660467`*^9}, {3.77548612940506*^9, 
  3.77548613116074*^9}, {3.777297733899756*^9, 3.777297737159026*^9}, {
  3.777650470964087*^9, 3.777650474135564*^9}, {3.7776536919125137`*^9, 
  3.777653692806653*^9}},
 FontSize->14,
 CellLabel->"In[40]:=",ExpressionUUID->"74ea5e3c-0aa5-4637-bcf3-64d3b99df0c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"998.324653`", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"mu", "\[Equal]", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], "&&", 
      RowBox[{"x1", "\[Equal]", 
       RowBox[{"-", "mu"}]}], "&&", 
      RowBox[{"x3", "\[Equal]", 
       RowBox[{
        FractionBox[
         RowBox[{"mu", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["mu", "2"]}], "+", 
          RowBox[{"mu", " ", "x1"}]}], 
         RowBox[{"1", "+", "x1"}]], "-", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["mu", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["mu", "4"]}], "+", 
           RowBox[{"2", " ", "x1"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
           SuperscriptBox["x1", "2"], "-", 
           RowBox[{
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x1", "2"]}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x1"}], ")"}], "2"]]]}]}], "&&", 
      RowBox[{"x2", "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["mu", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
           RowBox[{
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "3"], " ", 
            SuperscriptBox["x1", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["mu", "3"], " ", "x3"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "5"], " ", "x3"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "3"], " ", 
            SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
           RowBox[{
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x3", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "4"], " ", 
            SuperscriptBox["x3", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", "x1", " ", 
            SuperscriptBox["x3", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x3", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "2"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["mu", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
           SuperscriptBox["x1", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x1", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
           SuperscriptBox["x3", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", 
            SuperscriptBox["x3", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mu", "2"], " ", "x1", " ", 
            SuperscriptBox["x3", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["x1", "2"], " ", 
            SuperscriptBox["x3", "2"]}]}], ")"}]}], "-", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"26", " ", 
              SuperscriptBox["mu", "2"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["mu", "3"]}], "+", 
             RowBox[{"245", " ", 
              SuperscriptBox["mu", "4"]}], "+", 
             RowBox[{"204", " ", 
              SuperscriptBox["mu", "5"]}], "-", 
             RowBox[{"972", " ", 
              SuperscriptBox["mu", "6"]}], "-", 
             RowBox[{"1088", " ", 
              SuperscriptBox["mu", "7"]}], "+", 
             RowBox[{"1392", " ", 
              SuperscriptBox["mu", "8"]}], "+", 
             RowBox[{"1984", " ", 
              SuperscriptBox["mu", "9"]}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "10"]}], "-", 
             RowBox[{"512", " ", 
              SuperscriptBox["mu", "11"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
             RowBox[{"136", " ", 
              SuperscriptBox["mu", "4"], " ", "x1"}], "-", 
             RowBox[{"184", " ", 
              SuperscriptBox["mu", "5"], " ", "x1"}], "+", 
             RowBox[{"688", " ", 
              SuperscriptBox["mu", "6"], " ", "x1"}], "+", 
             RowBox[{"1136", " ", 
              SuperscriptBox["mu", "7"], " ", "x1"}], "-", 
             RowBox[{"944", " ", 
              SuperscriptBox["mu", "8"], " ", "x1"}], "-", 
             RowBox[{"2176", " ", 
              SuperscriptBox["mu", "9"], " ", "x1"}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["mu", "10"], " ", "x1"}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["mu", "11"], " ", "x1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"194", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"112", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"448", " ", 
              SuperscriptBox["mu", "9"], " ", 
              SuperscriptBox["x1", "2"]}], "+", 
             RowBox[{"320", " ", 
              SuperscriptBox["mu", "10"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "3"]}], "-", 
             RowBox[{"208", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "9"], " ", 
              SuperscriptBox["x1", "3"]}], "+", 
             SuperscriptBox["x1", "4"], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "4"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "4"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", "x3"}], "-", 
             RowBox[{"68", " ", 
              SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
             RowBox[{"84", " ", 
              SuperscriptBox["mu", "5"], " ", "x3"}], "+", 
             RowBox[{"368", " ", 
              SuperscriptBox["mu", "6"], " ", "x3"}], "+", 
             RowBox[{"528", " ", 
              SuperscriptBox["mu", "7"], " ", "x3"}], "-", 
             RowBox[{"624", " ", 
              SuperscriptBox["mu", "8"], " ", "x3"}], "-", 
             RowBox[{"1088", " ", 
              SuperscriptBox["mu", "9"], " ", "x3"}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "10"], " ", "x3"}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["mu", "11"], " ", "x3"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox["mu", "5"], " ", "x1", " ", "x3"}], "-", 
             RowBox[{"448", " ", 
              SuperscriptBox["mu", "6"], " ", "x1", " ", "x3"}], "-", 
             RowBox[{"800", " ", 
              SuperscriptBox["mu", "7"], " ", "x1", " ", "x3"}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["mu", "8"], " ", "x1", " ", "x3"}], "+", 
             RowBox[{"768", " ", 
              SuperscriptBox["mu", "9"], " ", "x1", " ", "x3"}], "+", 
             RowBox[{"320", " ", 
              SuperscriptBox["mu", "10"], " ", "x1", " ", "x3"}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
             RowBox[{"480", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
             RowBox[{"240", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"80", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"214", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"124", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"452", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"304", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"272", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["mu", "9"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "10"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["mu", "4"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["mu", "5"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"80", " ", 
              SuperscriptBox["mu", "6"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["mu", "7"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["mu", "8"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "9"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"196", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"160", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"168", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"208", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"56", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"88", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["mu", "7"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["mu", "9"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"40", " ", 
              SuperscriptBox["mu", "4"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"40", " ", 
              SuperscriptBox["mu", "5"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["mu", "6"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["mu", "7"], " ", "x1", " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "3"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "3"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "5"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "3"]}], "+", 
             SuperscriptBox["x3", "4"], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{"33", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x3", "4"]}], "-", 
             RowBox[{"40", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "8"], " ", 
              SuperscriptBox["x3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "4"]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "6"], " ", 
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["mu", "4"], " ", 
              SuperscriptBox["x1", "4"], " ", 
              SuperscriptBox["x3", "4"]}]}], ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "2"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["mu", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
              SuperscriptBox["x1", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
              SuperscriptBox["x3", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x3", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", 
               SuperscriptBox["x3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["x1", "2"], " ", 
               SuperscriptBox["x3", "2"]}]}], ")"}], "2"]}], ")"}]}]}]}], "&&", 
      RowBox[{"x4", "\[Equal]", 
       RowBox[{"-", "mu"}]}]}], ")"}], "||", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]], "<", "mu", "\[LessEqual]", 
       FractionBox["241", "1000"]}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "mu"}], "\[LessEqual]", "x1", "<", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"4", " ", "mu"}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["mu", "3"]}], "-", 
               RowBox[{"108", " ", 
                SuperscriptBox["mu", "4"]}], "-", 
               RowBox[{"288", " ", 
                SuperscriptBox["mu", "5"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["mu", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "mu"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"84", " ", 
                   SuperscriptBox["mu", "3"]}], "-", 
                  RowBox[{"72", " ", 
                   SuperscriptBox["mu", "4"]}], "+", 
                  RowBox[{"288", " ", 
                   SuperscriptBox["mu", "5"]}]}], ")"}], " ", "#1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", "mu"}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["mu", "3"]}], "+", 
                  RowBox[{"116", " ", 
                   SuperscriptBox["mu", "4"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "mu"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["mu", "3"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["mu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
          RowBox[{"x3", "\[Equal]", 
           RowBox[{
            FractionBox[
             RowBox[{"mu", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"mu", " ", "x1"}]}], 
             RowBox[{"1", "+", "x1"}]], "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"1", "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["mu", "4"]}], "+", 
               RowBox[{"2", " ", "x1"}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "x1"}], ")"}], "2"]]]}]}], "&&", 
          RowBox[{"x2", "\[Equal]", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "4"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "5"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["mu", "3"], " ", "x3"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "5"], " ", "x3"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"], " ", 
                SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "4"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", 
                SuperscriptBox["x3", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["mu", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
               SuperscriptBox["x3", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["x1", "2"], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["mu", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "3"]}], "+", 
                 RowBox[{"245", " ", 
                  SuperscriptBox["mu", "4"]}], "+", 
                 RowBox[{"204", " ", 
                  SuperscriptBox["mu", "5"]}], "-", 
                 RowBox[{"972", " ", 
                  SuperscriptBox["mu", "6"]}], "-", 
                 RowBox[{"1088", " ", 
                  SuperscriptBox["mu", "7"]}], "+", 
                 RowBox[{"1392", " ", 
                  SuperscriptBox["mu", "8"]}], "+", 
                 RowBox[{"1984", " ", 
                  SuperscriptBox["mu", "9"]}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"]}], "-", 
                 RowBox[{"512", " ", 
                  SuperscriptBox["mu", "11"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
                 RowBox[{"136", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1"}], "-", 
                 RowBox[{"184", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1"}], "+", 
                 RowBox[{"688", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1"}], "+", 
                 RowBox[{"1136", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1"}], "-", 
                 RowBox[{"944", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1"}], "-", 
                 RowBox[{"2176", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1"}], "-", 
                 RowBox[{"576", " ", 
                  SuperscriptBox["mu", "10"], " ", "x1"}], "+", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["mu", "11"], " ", "x1"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"194", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"112", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"448", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["mu", "10"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"72", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"208", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 SuperscriptBox["x1", "4"], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", "x3"}], "-", 
                 RowBox[{"68", " ", 
                  SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
                 RowBox[{"84", " ", 
                  SuperscriptBox["mu", "5"], " ", "x3"}], "+", 
                 RowBox[{"368", " ", 
                  SuperscriptBox["mu", "6"], " ", "x3"}], "+", 
                 RowBox[{"528", " ", 
                  SuperscriptBox["mu", "7"], " ", "x3"}], "-", 
                 RowBox[{"624", " ", 
                  SuperscriptBox["mu", "8"], " ", "x3"}], "-", 
                 RowBox[{"1088", " ", 
                  SuperscriptBox["mu", "9"], " ", "x3"}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"], " ", "x3"}], "+", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["mu", "11"], " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"120", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"448", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"800", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["mu", "10"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"480", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"240", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"214", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"124", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"452", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"304", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"272", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"196", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"208", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 SuperscriptBox["x3", "4"], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"33", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}]}], ")"}], "/", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["mu", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                  SuperscriptBox["x3", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x3", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1", " ", 
                   SuperscriptBox["x3", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["x1", "2"], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}], "2"]}], ")"}]}]}]}], 
          "&&", 
          RowBox[{"x4", "\[Equal]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["mu", "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["mu", "4"]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["mu", "5"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["mu", "4"], " ", "x1"}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["mu", "5"], " ", "x1"}], "-", 
              SuperscriptBox["x1", "2"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "4"], " ", 
               SuperscriptBox["x1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x3"}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["mu", "5"], " ", "x3"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
              SuperscriptBox["x3", "2"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x3", "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "4"], " ", 
               SuperscriptBox["x3", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", 
               SuperscriptBox["x3", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["x1", "2"], " ", 
               SuperscriptBox["x3", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"], " ", 
               SuperscriptBox["x3", "2"]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["mu", "2"], " ", "x1"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x1"}], "+", 
              SuperscriptBox["x1", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["mu", "2"], " ", "x3"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
              SuperscriptBox["x3", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", 
               SuperscriptBox["x3", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mu", "2"], " ", "x1", " ", 
               SuperscriptBox["x3", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["x1", "2"], " ", 
               SuperscriptBox["x3", "2"]}]}], ")"}]}]}]}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", "\[Equal]", 
           RowBox[{"Root", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"4", " ", "mu"}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["mu", "3"]}], "-", 
               RowBox[{"108", " ", 
                SuperscriptBox["mu", "4"]}], "-", 
               RowBox[{"288", " ", 
                SuperscriptBox["mu", "5"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["mu", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "mu"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"84", " ", 
                   SuperscriptBox["mu", "3"]}], "-", 
                  RowBox[{"72", " ", 
                   SuperscriptBox["mu", "4"]}], "+", 
                  RowBox[{"288", " ", 
                   SuperscriptBox["mu", "5"]}]}], ")"}], " ", "#1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", "mu"}], "-", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["mu", "3"]}], "+", 
                  RowBox[{"116", " ", 
                   SuperscriptBox["mu", "4"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "mu"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["mu", "3"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["mu", "2"]}]}], ")"}], " ", 
                SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}]}], "&&", 
          RowBox[{"x3", "\[Equal]", 
           RowBox[{
            FractionBox[
             RowBox[{"mu", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"mu", " ", "x1"}]}], 
             RowBox[{"1", "+", "x1"}]], "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"1", "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["mu", "4"]}], "+", 
               RowBox[{"2", " ", "x1"}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "x1"}], ")"}], "2"]]]}]}], "&&", 
          RowBox[{"x2", "\[Equal]", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "4"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "5"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["mu", "3"], " ", "x3"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "5"], " ", "x3"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "3"], " ", 
                SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "4"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", 
                SuperscriptBox["x3", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["mu", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
               SuperscriptBox["x3", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", "x1", " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["x1", "2"], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"26", " ", 
                  SuperscriptBox["mu", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "3"]}], "+", 
                 RowBox[{"245", " ", 
                  SuperscriptBox["mu", "4"]}], "+", 
                 RowBox[{"204", " ", 
                  SuperscriptBox["mu", "5"]}], "-", 
                 RowBox[{"972", " ", 
                  SuperscriptBox["mu", "6"]}], "-", 
                 RowBox[{"1088", " ", 
                  SuperscriptBox["mu", "7"]}], "+", 
                 RowBox[{"1392", " ", 
                  SuperscriptBox["mu", "8"]}], "+", 
                 RowBox[{"1984", " ", 
                  SuperscriptBox["mu", "9"]}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"]}], "-", 
                 RowBox[{"512", " ", 
                  SuperscriptBox["mu", "11"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
                 RowBox[{"136", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1"}], "-", 
                 RowBox[{"184", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1"}], "+", 
                 RowBox[{"688", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1"}], "+", 
                 RowBox[{"1136", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1"}], "-", 
                 RowBox[{"944", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1"}], "-", 
                 RowBox[{"2176", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1"}], "-", 
                 RowBox[{"576", " ", 
                  SuperscriptBox["mu", "10"], " ", "x1"}], "+", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["mu", "11"], " ", "x1"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"194", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"288", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"112", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"448", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x1", "2"]}], "+", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["mu", "10"], " ", 
                  SuperscriptBox["x1", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"72", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"]}], "-", 
                 RowBox[{"208", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x1", "3"]}], "+", 
                 SuperscriptBox["x1", "4"], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", "x3"}], "-", 
                 RowBox[{"68", " ", 
                  SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
                 RowBox[{"84", " ", 
                  SuperscriptBox["mu", "5"], " ", "x3"}], "+", 
                 RowBox[{"368", " ", 
                  SuperscriptBox["mu", "6"], " ", "x3"}], "+", 
                 RowBox[{"528", " ", 
                  SuperscriptBox["mu", "7"], " ", "x3"}], "-", 
                 RowBox[{"624", " ", 
                  SuperscriptBox["mu", "8"], " ", "x3"}], "-", 
                 RowBox[{"1088", " ", 
                  SuperscriptBox["mu", "9"], " ", "x3"}], "-", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"], " ", "x3"}], "+", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["mu", "11"], " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"120", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"448", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"800", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"768", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1", " ", "x3"}], "+", 
                 RowBox[{"320", " ", 
                  SuperscriptBox["mu", "10"], " ", "x1", " ", "x3"}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"480", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"240", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"214", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"124", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"452", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"304", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"272", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "10"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "8"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", "x1", " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"196", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"160", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"208", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"48", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"88", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"36", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"96", " ", 
                  SuperscriptBox["mu", "7"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["mu", "9"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "4"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "5"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "6"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["mu", "7"], " ", "x1", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "3"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "3"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["mu", "5"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 SuperscriptBox["x3", "4"], "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"33", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mu", "8"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["mu", "6"], " ", 
                  SuperscriptBox["x1", "2"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mu", "2"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["mu", "4"], " ", 
                  SuperscriptBox["x1", "4"], " ", 
                  SuperscriptBox["x3", "4"]}]}], ")"}], "/", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "2"]}], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["mu", "4"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
                  SuperscriptBox["x3", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", 
                   SuperscriptBox["x3", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["mu", "2"], " ", "x1", " ", 
                   SuperscriptBox["x3", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["x1", "2"], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}], "2"]}], ")"}]}]}]}], 
          "&&", 
          RowBox[{"x4", "\[Equal]", 
           RowBox[{"-", "mu"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.777140183269884*^9, 3.7772977472267723`*^9, 
  3.7772992514190187`*^9, 3.77765088448694*^9, 3.7776515560791197`*^9, 
  3.777653700041586*^9, 3.777654739449847*^9},
 FontSize->14,
 CellLabel->"Out[40]=",ExpressionUUID->"201e1bed-9279-4574-aa49-4d70744004e1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"mu", ",", "x1", ",", "x2", ",", "x3", ",", "x4"}], "]"}]], "Input",\

 CellChangeTimes->{{3.777200651113574*^9, 3.7772006523851767`*^9}, 
   3.7772979773644342`*^9, {3.784650345847883*^9, 3.784650349419077*^9}},
 FontSize->14,
 CellLabel->
  "In[406]:=",ExpressionUUID->"677503f8-2d48-4caa-a4e6-86948acfa8d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", " ", "=", " ", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "x1", "mu", "mu", "mu", "mu", "mu", "mu"},
       {"x1", "1", "mu", "mu", "mu", "mu", 
        RowBox[{"-", "mu"}], 
        RowBox[{"-", "mu"}]},
       {"mu", "mu", "1", "x2", 
        RowBox[{"-", "mu"}], 
        RowBox[{"-", "mu"}], 
        RowBox[{"-", "mu"}], 
        RowBox[{"-", "mu"}]},
       {"mu", "mu", "x2", "1", "mu", 
        RowBox[{"-", "mu"}], "mu", "mu"},
       {"mu", "mu", 
        RowBox[{"-", "mu"}], "mu", "1", "x3", 
        RowBox[{"-", "mu"}], 
        RowBox[{"-", "mu"}]},
       {"mu", "mu", 
        RowBox[{"-", "mu"}], 
        RowBox[{"-", "mu"}], "x3", "1", "mu", "mu"},
       {"mu", 
        RowBox[{"-", "mu"}], 
        RowBox[{"-", "mu"}], "mu", 
        RowBox[{"-", "mu"}], "mu", "1", "x4"},
       {"mu", 
        RowBox[{"-", "mu"}], 
        RowBox[{"-", "mu"}], "mu", 
        RowBox[{"-", "mu"}], "mu", "x4", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.784391114061343*^9, 3.7843911192987223`*^9}, {
  3.7846503192979193`*^9, 3.784650321203507*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"065815bb-6393-4cd8-8f34-4c768e37551c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"mu", "\[Equal]", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
        0]]}], "&&", 
     RowBox[{"x1", "\[Equal]", 
      RowBox[{"-", "mu"}]}], "&&", 
     RowBox[{"x3", "\[Equal]", 
      RowBox[{
       FractionBox[
        RowBox[{"mu", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["mu", "2"]}], "+", 
         RowBox[{"mu", " ", "x1"}]}], 
        RowBox[{"1", "+", "x1"}]], "-", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["mu", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["mu", "4"]}], "+", 
          RowBox[{"2", " ", "x1"}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{
           SuperscriptBox["mu", "2"], " ", 
           SuperscriptBox["x1", "2"]}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x1"}], ")"}], "2"]]]}]}], "&&", 
     RowBox[{"x2", "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["mu", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["mu", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["mu", "5"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
          RowBox[{
           SuperscriptBox["mu", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "3"], " ", 
           SuperscriptBox["x1", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["mu", "3"], " ", "x3"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["mu", "5"], " ", "x3"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "3"], " ", 
           SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
          RowBox[{
           SuperscriptBox["mu", "2"], " ", 
           SuperscriptBox["x3", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["mu", "4"], " ", 
           SuperscriptBox["x3", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "2"], " ", "x1", " ", 
           SuperscriptBox["x3", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["mu", "2"], " ", 
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["x3", "2"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["mu", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["mu", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
          SuperscriptBox["x1", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "2"], " ", 
           SuperscriptBox["x1", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "2"], " ", 
           SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
          SuperscriptBox["x3", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "2"], " ", 
           SuperscriptBox["x3", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mu", "2"], " ", "x1", " ", 
           SuperscriptBox["x3", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["x1", "2"], " ", 
           SuperscriptBox["x3", "2"]}]}], ")"}]}], "-", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"26", " ", 
             SuperscriptBox["mu", "2"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["mu", "3"]}], "+", 
            RowBox[{"245", " ", 
             SuperscriptBox["mu", "4"]}], "+", 
            RowBox[{"204", " ", 
             SuperscriptBox["mu", "5"]}], "-", 
            RowBox[{"972", " ", 
             SuperscriptBox["mu", "6"]}], "-", 
            RowBox[{"1088", " ", 
             SuperscriptBox["mu", "7"]}], "+", 
            RowBox[{"1392", " ", 
             SuperscriptBox["mu", "8"]}], "+", 
            RowBox[{"1984", " ", 
             SuperscriptBox["mu", "9"]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["mu", "10"]}], "-", 
            RowBox[{"512", " ", 
             SuperscriptBox["mu", "11"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "3"], " ", "x1"}], "-", 
            RowBox[{"136", " ", 
             SuperscriptBox["mu", "4"], " ", "x1"}], "-", 
            RowBox[{"184", " ", 
             SuperscriptBox["mu", "5"], " ", "x1"}], "+", 
            RowBox[{"688", " ", 
             SuperscriptBox["mu", "6"], " ", "x1"}], "+", 
            RowBox[{"1136", " ", 
             SuperscriptBox["mu", "7"], " ", "x1"}], "-", 
            RowBox[{"944", " ", 
             SuperscriptBox["mu", "8"], " ", "x1"}], "-", 
            RowBox[{"2176", " ", 
             SuperscriptBox["mu", "9"], " ", "x1"}], "-", 
            RowBox[{"576", " ", 
             SuperscriptBox["mu", "10"], " ", "x1"}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["mu", "11"], " ", "x1"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"194", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"288", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"112", " ", 
             SuperscriptBox["mu", "7"], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"448", " ", 
             SuperscriptBox["mu", "9"], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"320", " ", 
             SuperscriptBox["mu", "10"], " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "3"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x1", "3"]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "3"]}], "+", 
            RowBox[{"88", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x1", "3"]}], "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x1", "3"]}], "-", 
            RowBox[{"208", " ", 
             SuperscriptBox["mu", "7"], " ", 
             SuperscriptBox["x1", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["mu", "8"], " ", 
             SuperscriptBox["x1", "3"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["mu", "9"], " ", 
             SuperscriptBox["x1", "3"]}], "+", 
            SuperscriptBox["x1", "4"], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "4"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x1", "4"]}], "+", 
            RowBox[{"29", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "4"]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x1", "4"]}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x1", "4"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["mu", "7"], " ", 
             SuperscriptBox["x1", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "3"], " ", "x3"}], "-", 
            RowBox[{"68", " ", 
             SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
            RowBox[{"84", " ", 
             SuperscriptBox["mu", "5"], " ", "x3"}], "+", 
            RowBox[{"368", " ", 
             SuperscriptBox["mu", "6"], " ", "x3"}], "+", 
            RowBox[{"528", " ", 
             SuperscriptBox["mu", "7"], " ", "x3"}], "-", 
            RowBox[{"624", " ", 
             SuperscriptBox["mu", "8"], " ", "x3"}], "-", 
            RowBox[{"1088", " ", 
             SuperscriptBox["mu", "9"], " ", "x3"}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["mu", "10"], " ", "x3"}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["mu", "11"], " ", "x3"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "3"], " ", "x1", " ", "x3"}], "+", 
            RowBox[{"120", " ", 
             SuperscriptBox["mu", "4"], " ", "x1", " ", "x3"}], "+", 
            RowBox[{"168", " ", 
             SuperscriptBox["mu", "5"], " ", "x1", " ", "x3"}], "-", 
            RowBox[{"448", " ", 
             SuperscriptBox["mu", "6"], " ", "x1", " ", "x3"}], "-", 
            RowBox[{"800", " ", 
             SuperscriptBox["mu", "7"], " ", "x1", " ", "x3"}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["mu", "8"], " ", "x1", " ", "x3"}], "+", 
            RowBox[{"768", " ", 
             SuperscriptBox["mu", "9"], " ", "x1", " ", "x3"}], "+", 
            RowBox[{"320", " ", 
             SuperscriptBox["mu", "10"], " ", "x1", " ", "x3"}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
            RowBox[{"480", " ", 
             SuperscriptBox["mu", "7"], " ", 
             SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
            RowBox[{"240", " ", 
             SuperscriptBox["mu", "8"], " ", 
             SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "3"], " ", "x3"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["mu", "7"], " ", 
             SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
            RowBox[{"80", " ", 
             SuperscriptBox["mu", "8"], " ", 
             SuperscriptBox["x1", "3"], " ", "x3"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "4"], " ", "x3"}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["mu", "7"], " ", 
             SuperscriptBox["x1", "4"], " ", "x3"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"214", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"124", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"452", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"304", " ", 
             SuperscriptBox["mu", "7"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"272", " ", 
             SuperscriptBox["mu", "8"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["mu", "9"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["mu", "10"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "2"], " ", "x1", " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "3"], " ", "x1", " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"56", " ", 
             SuperscriptBox["mu", "4"], " ", "x1", " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"56", " ", 
             SuperscriptBox["mu", "5"], " ", "x1", " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"80", " ", 
             SuperscriptBox["mu", "6"], " ", "x1", " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["mu", "7"], " ", "x1", " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["mu", "8"], " ", "x1", " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["mu", "9"], " ", "x1", " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"196", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"168", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"208", " ", 
             SuperscriptBox["mu", "7"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["mu", "8"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"56", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"88", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["mu", "7"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x3", "3"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x3", "3"]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x3", "3"]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["mu", "7"], " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["mu", "8"], " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["mu", "9"], " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "2"], " ", "x1", " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "3"], " ", "x1", " ", 
             SuperscriptBox["x3", "3"]}], "-", 
            RowBox[{"40", " ", 
             SuperscriptBox["mu", "4"], " ", "x1", " ", 
             SuperscriptBox["x3", "3"]}], "-", 
            RowBox[{"40", " ", 
             SuperscriptBox["mu", "5"], " ", "x1", " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["mu", "6"], " ", "x1", " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["mu", "7"], " ", "x1", " ", 
             SuperscriptBox["x3", "3"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x3", "3"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x1", "3"], " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "3"], " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "3"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "3"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["mu", "5"], " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "3"]}], "+", 
            SuperscriptBox["x3", "4"], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x3", "4"]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x3", "4"]}], "-", 
            RowBox[{"40", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x3", "4"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["mu", "8"], " ", 
             SuperscriptBox["x3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "4"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "4"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["mu", "6"], " ", 
             SuperscriptBox["x1", "2"], " ", 
             SuperscriptBox["x3", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "4"], " ", 
             SuperscriptBox["x1", "4"], " ", 
             SuperscriptBox["x3", "4"]}]}], ")"}], "/", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "2"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mu", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"], " ", "x1"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "4"], " ", "x1"}], "+", 
             SuperscriptBox["x1", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["mu", "4"], " ", "x3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
             SuperscriptBox["x3", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"], " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"], " ", "x1", " ", 
              SuperscriptBox["x3", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["x1", "2"], " ", 
              SuperscriptBox["x3", "2"]}]}], ")"}], "2"]}], ")"}]}]}]}], "&&", 
     RowBox[{"x4", "\[Equal]", 
      RowBox[{"-", "mu"}]}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7843911464339037`*^9, 3.7843911518596888`*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"55590eab-ed03-4233-87c4-932f3b93b2e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", " ", "=", " ", 
  RowBox[{"RootReduce", "[", 
   RowBox[{"Solve", "[", "V", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.784391155175358*^9, 3.7843911574927177`*^9}, {
   3.784391204160616*^9, 3.784391296893347*^9}, 3.784633770436414*^9},
 CellLabel->
  "In[410]:=",ExpressionUUID->"21454883-accd-4582-8a03-ec56987c369c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"mu", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"4", " ", "#1"}], "+", 
                 RowBox[{"20", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"84", " ", 
                   SuperscriptBox["#1", "3"]}], "-", 
                 RowBox[{"53", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"264", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"106", " ", 
                   SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],0.24094310926034165`},
       "NumericalApproximation"],
      Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
       0]]}], ",", 
    RowBox[{"x1", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",TemplateBox[{"\"-0.241\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "#1"}], "+", 
                 RowBox[{"20", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"84", " ", 
                   SuperscriptBox["#1", "3"]}], "-", 
                 RowBox[{"53", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"264", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"106", " ", 
                   SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],-0.24094310926034163`},
       "NumericalApproximation"],
      Root[-1 + 4 # + 20 #^2 - 84 #^3 - 53 #^4 + 264 #^5 + 106 #^6& , 3, 
       0]]}], ",", 
    RowBox[{"x2", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",TemplateBox[{"\"-0.104\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{
                 RowBox[{"-", "32"}], "-", 
                 RowBox[{"352", " ", "#1"}], "-", 
                 RowBox[{"347", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"860", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"814", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"484", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"53", " ", 
                   SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ],-0.10404437435247126`},
       "NumericalApproximation"],
      Root[-32 - 352 # - 347 #^2 + 860 #^3 + 814 #^4 - 484 #^5 + 53 #^6& , 1, 
       0]]}], ",", 
    RowBox[{"x3", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",TemplateBox[{"\"-0.104\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{
                 RowBox[{"-", "32"}], "-", 
                 RowBox[{"352", " ", "#1"}], "-", 
                 RowBox[{"347", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"860", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"814", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"484", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"53", " ", 
                   SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ],-0.10404437435247126`},
       "NumericalApproximation"],
      Root[-32 - 352 # - 347 #^2 + 860 #^3 + 814 #^4 - 484 #^5 + 53 #^6& , 1, 
       0]]}], ",", 
    RowBox[{"x4", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",TemplateBox[{"\"-0.241\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "#1"}], "+", 
                 RowBox[{"20", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"84", " ", 
                   SuperscriptBox["#1", "3"]}], "-", 
                 RowBox[{"53", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"264", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"106", " ", 
                   SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],-0.24094310926034163`},
       "NumericalApproximation"],
      Root[-1 + 4 # + 20 #^2 - 84 #^3 - 53 #^4 + 264 #^5 + 106 #^6& , 3, 
       0]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.784391158068585*^9, {3.784391229464345*^9, 3.784391298614418*^9}, 
   3.784633789066341*^9, 3.784650329642004*^9, 3.784650372524963*^9},
 CellLabel->
  "Out[410]=",ExpressionUUID->"b4b67dd0-14fa-434f-9c90-11ceff109ec1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", " ", "=", " ", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{"G", ",", "V"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.784391329294437*^9, 3.784391333095914*^9}, {
  3.784650416116325*^9, 3.784650416447851*^9}},
 CellLabel->
  "In[416]:=",ExpressionUUID->"3e529ee9-73d2-4199-8e7b-ae840b8ccb86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ],-0.24094310926034163`},
        "NumericalApproximation"],
       Root[-1 + 4 # + 20 #^2 - 84 #^3 - 53 #^4 + 264 #^5 + 106 #^6& , 3, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
        0]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ],-0.24094310926034163`},
        "NumericalApproximation"],
       Root[-1 + 4 # + 20 #^2 - 84 #^3 - 53 #^4 + 264 #^5 + 106 #^6& , 3, 0]],
       ",", "1", ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", "1", ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.104\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "32"}], "-", 
                  RowBox[{"352", " ", "#1"}], "-", 
                  RowBox[{"347", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"860", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"814", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"484", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ],-0.10404437435247126`},
        "NumericalApproximation"],
       Root[-32 - 352 # - 347 #^2 + 860 #^3 + 814 #^4 - 484 #^5 + 53 #^6& , 1,
         0]], ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.104\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "32"}], "-", 
                  RowBox[{"352", " ", "#1"}], "-", 
                  RowBox[{"347", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"860", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"814", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"484", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ],-0.10404437435247126`},
        "NumericalApproximation"],
       Root[-32 - 352 # - 347 #^2 + 860 #^3 + 814 #^4 - 484 #^5 + 53 #^6& , 1,
         0]], ",", "1", ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
        0]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", "1", ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.104\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "32"}], "-", 
                  RowBox[{"352", " ", "#1"}], "-", 
                  RowBox[{"347", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"860", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"814", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"484", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ],-0.10404437435247126`},
        "NumericalApproximation"],
       Root[-32 - 352 # - 347 #^2 + 860 #^3 + 814 #^4 - 484 #^5 + 53 #^6& , 1,
         0]], ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.104\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "32"}], "-", 
                  RowBox[{"352", " ", "#1"}], "-", 
                  RowBox[{"347", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"860", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"814", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"484", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ],-0.10404437435247126`},
        "NumericalApproximation"],
       Root[-32 - 352 # - 347 #^2 + 860 #^3 + 814 #^4 - 484 #^5 + 53 #^6& , 1,
         0]], ",", "1", ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
        0]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", "1", ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ],-0.24094310926034163`},
        "NumericalApproximation"],
       Root[-1 + 4 # + 20 #^2 - 84 #^3 - 53 #^4 + 264 #^5 + 106 #^6& , 3, 
        0]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      RowBox[{"-", 
       InterpretationBox[
        TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "#1"}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                   RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ],0.24094310926034165`},
         "NumericalApproximation"],
        Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 
         0]]}], ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ],0.24094310926034165`},
        "NumericalApproximation"],
       Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]],
       ",", 
      InterpretationBox[
       TemplateBox[{"Root",TemplateBox[{"\"-0.241\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", "#1"}], "+", 
                  RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                  RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                  RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                  RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ],-0.24094310926034163`},
        "NumericalApproximation"],
       Root[-1 + 4 # + 20 #^2 - 84 #^3 - 53 #^4 + 264 #^5 + 106 #^6& , 3, 0]],
       ",", "1"}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.78439133534848*^9, 3.784650375002614*^9, 
  3.784650416862446*^9},
 CellLabel->
  "Out[416]=",ExpressionUUID->"5f2d4dc1-f462-4974-b8ad-263b7e16e6a0"]
}, Open  ]]
},
WindowSize->{1331, 1308},
WindowMargins->{{Automatic, 359}, {Automatic, 29}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2122, 52, 94, "Input",ExpressionUUID->"14264338-1b8c-4511-a114-d6b52beeb6aa"],
Cell[2705, 76, 1509, 44, 162, "Output",ExpressionUUID->"35018a54-f9ce-4bab-8f29-a8fcc7785ffa"]
}, Open  ]],
Cell[4229, 123, 383, 5, 32, "Input",ExpressionUUID->"1b2836fe-a6ab-4c8c-8829-23d01fa85873"],
Cell[4615, 130, 2042, 53, 77, "Input",ExpressionUUID->"b8234bff-63b3-4628-8764-fe645938b761"],
Cell[6660, 185, 1676, 34, 77, "Input",ExpressionUUID->"d85d9fbc-cec1-47c4-9259-b3adb3be0313"],
Cell[CellGroupData[{
Cell[8361, 223, 638, 13, 32, "Input",ExpressionUUID->"74ea5e3c-0aa5-4637-bcf3-64d3b99df0c0"],
Cell[9002, 238, 94456, 2073, 1855, "Output",ExpressionUUID->"201e1bed-9279-4574-aa49-4d70744004e1"]
}, Open  ]],
Cell[103473, 2314, 358, 8, 32, "Input",ExpressionUUID->"677503f8-2d48-4caa-a4e6-86948acfa8d0"],
Cell[103834, 2324, 1605, 45, 147, "Input",ExpressionUUID->"065815bb-6393-4cd8-8f34-4c768e37551c"],
Cell[105442, 2371, 26733, 631, 545, "Input",ExpressionUUID->"55590eab-ed03-4233-87c4-932f3b93b2e1"],
Cell[CellGroupData[{
Cell[132200, 3006, 352, 7, 30, "Input",ExpressionUUID->"21454883-accd-4582-8a03-ec56987c369c"],
Cell[132555, 3015, 5879, 143, 42, "Output",ExpressionUUID->"b4b67dd0-14fa-434f-9c90-11ceff109ec1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138471, 3163, 318, 7, 30, "Input",ExpressionUUID->"3e529ee9-73d2-4199-8e7b-ae840b8ccb86"],
Cell[138792, 3172, 63044, 1497, 238, "Output",ExpressionUUID->"5f2d4dc1-f462-4974-b8ad-263b7e16e6a0"]
}, Open  ]]
}
]
*)



==> anc/n8matching559-CAD-BC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30976,        732]
NotebookOptionsPosition[     29856,        707]
NotebookOutlinePosition[     30193,        722]
CellTagsIndexPosition[     30150,        719]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"From", " ", "cert559"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "1", ",", "x1", ",", "mu", ",", "mu", ",", "mu", ",", "mu", ",", "mu", 
        ",", "mu"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "1", ",", "mu", ",", 
        RowBox[{"-", "mu"}], ",", "mu", ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}], ",", "mu"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "mu", ",", "1", ",", "x2", ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", 
        RowBox[{"-", "mu"}], ",", "x2", ",", "1", ",", "mu", ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}], ",", "mu"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "mu", ",", 
        RowBox[{"-", "mu"}], ",", "mu", ",", "1", ",", "x3", ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}], ",", "x3", ",", "1", ",", 
        RowBox[{"-", "mu"}], ",", "mu"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}], ",", 
        RowBox[{"-", "mu"}], ",", "1", ",", "x4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "mu", ",", 
        RowBox[{"-", "mu"}], ",", "mu", ",", 
        RowBox[{"-", "mu"}], ",", "mu", ",", "x4", ",", "1"}], "}"}]}], 
     "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.775319966120603*^9, 3.775320137571581*^9}, {
   3.775476379267214*^9, 3.7754763939430447`*^9}, {3.77547644648108*^9, 
   3.775476447302349*^9}, {3.775493127420786*^9, 3.7754931584519157`*^9}, 
   3.777211005568013*^9, {3.777214607855321*^9, 3.777214622553562*^9}, {
   3.777215238540228*^9, 3.77721524377109*^9}, {3.777650648109322*^9, 
   3.777650684660708*^9}, {3.777719776842038*^9, 3.7777198609743567`*^9}, {
   3.777722551624133*^9, 3.777722553630924*^9}},
 FontSize->14,
 CellLabel->"In[60]:=",ExpressionUUID->"1b2836fe-a6ab-4c8c-8829-23d01fa85873"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"det1", " ", "=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"G", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
        "}"}]}], "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"det2", " ", "=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"G", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
        "}"}]}], "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"det7", " ", "=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"G", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8"}], 
        "}"}]}], "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"det8", " ", "=", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"G", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
        "}"}]}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.77532014770889*^9, 3.775320194204865*^9}, {
   3.775320225155348*^9, 3.775320264844562*^9}, {3.775320384648717*^9, 
   3.7753203998019447`*^9}, {3.77547871507765*^9, 3.775478765893457*^9}, {
   3.775479310120819*^9, 3.775479422295971*^9}, 3.7754839877830887`*^9, 
   3.775490692959031*^9, {3.775497029144335*^9, 3.775497036971447*^9}, {
   3.775504920617712*^9, 3.7755049343373003`*^9}, {3.775505082384305*^9, 
   3.775505107690138*^9}, {3.7755506176114397`*^9, 3.775550643437398*^9}, {
   3.775550676470029*^9, 3.7755506894227533`*^9}, {3.775552673314674*^9, 
   3.775552688950409*^9}, {3.7755565583229637`*^9, 3.7755565936381483`*^9}, {
   3.775560740875266*^9, 3.775560764416366*^9}, {3.77556985142446*^9, 
   3.7755698598246393`*^9}, {3.77556991380369*^9, 3.775569962114542*^9}, {
   3.775576137292222*^9, 3.775576159824398*^9}, {3.775582055348792*^9, 
   3.7755820717868843`*^9}, 3.777138132134363*^9, {3.777140096129364*^9, 
   3.7771401006413403`*^9}, {3.7771425527494507`*^9, 3.777142637056509*^9}, {
   3.777142668500901*^9, 3.777142673462089*^9}, {3.777200325812949*^9, 
   3.777200332362678*^9}, {3.777200429138503*^9, 3.777200431668283*^9}, {
   3.7772006870929317`*^9, 3.777200711148141*^9}, 3.7772007938379602`*^9, {
   3.777200862065954*^9, 3.7772009322775717`*^9}, {3.77720098669547*^9, 
   3.7772010218173227`*^9}, {3.777214645620968*^9, 3.7772146507839003`*^9}},
 FontSize->14,
 CellLabel->"In[61]:=",ExpressionUUID->"b8234bff-63b3-4628-8764-fe645938b761"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constraints", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"det1", " ", "\[Equal]", " ", "0"}], ",", " ", 
     RowBox[{"det2", " ", "\[Equal]", " ", "0"}], ",", " ", 
     RowBox[{"det7", " ", "\[Equal]", " ", "0"}], ",", " ", 
     RowBox[{"det8", " ", "\[Equal]", " ", "0"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x1", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x2", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x3", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "mu"}], " ", "\[LessEqual]", " ", "x4", " ", 
      "\[LessEqual]", " ", "mu"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"3", "/", "13"}], " ", "\[LessEqual]", " ", "mu", " ", 
      "\[LessEqual]", " ", 
      RowBox[{"241", "/", "1000"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.77532027250698*^9, 3.775320334775819*^9}, {
   3.775476469229846*^9, 3.775476477598831*^9}, {3.775477954600134*^9, 
   3.775477959920512*^9}, {3.775479285337266*^9, 3.775479288621051*^9}, {
   3.775479430665621*^9, 3.7754794480359793`*^9}, {3.775486115732656*^9, 
   3.775486115961863*^9}, 3.77549070049899*^9, {3.775497039630931*^9, 
   3.775497045912335*^9}, {3.775504936689479*^9, 3.775504943584367*^9}, {
   3.775505111425167*^9, 3.775505117342594*^9}, {3.7755506971977587`*^9, 
   3.775550707743023*^9}, {3.775552694531452*^9, 3.775552730284601*^9}, {
   3.77555659744947*^9, 3.7755566022511673`*^9}, {3.775560746080743*^9, 
   3.7755607673187513`*^9}, {3.775571887848009*^9, 3.7755718955868073`*^9}, {
   3.77557616174065*^9, 3.7755761629083633`*^9}, {3.775582094095566*^9, 
   3.775582098459262*^9}, 3.777140111429792*^9, {3.777142678624732*^9, 
   3.777142683452243*^9}, {3.777200350183381*^9, 3.777200357873663*^9}, {
   3.777200445406151*^9, 3.7772004606264973`*^9}, {3.777200716552333*^9, 
   3.77720072148634*^9}, {3.777200799911655*^9, 3.7772008329980707`*^9}, {
   3.777200949242691*^9, 3.777200965187372*^9}, {3.7772022775312977`*^9, 
   3.777202290835931*^9}, {3.7772034310635147`*^9, 3.777203485568568*^9}, {
   3.777208985208356*^9, 3.77720899159531*^9}, {3.777215233106789*^9, 
   3.777215233611723*^9}, {3.777288905845788*^9, 3.777288911080182*^9}, {
   3.777298053325693*^9, 3.7772980678154917`*^9}, {3.77772254401785*^9, 
   3.7777225458454638`*^9}, {3.777735279399152*^9, 3.7777352811409197`*^9}},
 FontSize->14,
 CellLabel->"In[65]:=",ExpressionUUID->"d85d9fbc-cec1-47c4-9259-b3adb3be0313"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"CylindricalDecomposition", "[", 
   RowBox[{"constraints", ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "x3", ",", "x2", ",", "x4", ",", "x1"}], "}"}]}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.775320336463608*^9, 3.775320356927395*^9}, {
   3.775478776571328*^9, 3.7754787825660467`*^9}, {3.77548612940506*^9, 
   3.77548613116074*^9}, {3.7755049711391068`*^9, 3.775505000926105*^9}, {
   3.775505131877762*^9, 3.7755051538488493`*^9}, {3.775550662825684*^9, 
   3.775550665093525*^9}, {3.775550712906527*^9, 3.775550719409206*^9}, {
   3.77555270105711*^9, 3.775552701865613*^9}, {3.775560777727936*^9, 
   3.7755607790250263`*^9}, {3.775561467248641*^9, 3.7755614687548*^9}, {
   3.77556997103668*^9, 3.775569972652196*^9}, {3.775582086146977*^9, 
   3.775582090167677*^9}, {3.7771401166040707`*^9, 3.7771401187076902`*^9}, 
   3.777200378227241*^9, {3.777200437519565*^9, 3.777200439318264*^9}, {
   3.7772007389222507`*^9, 3.777200739179758*^9}, {3.777200839169608*^9, 
   3.7772008392274*^9}, {3.777200968403204*^9, 3.7772009696504183`*^9}, {
   3.77720226913583*^9, 3.777202269494245*^9}, {3.777203498047027*^9, 
   3.7772035058413258`*^9}, {3.777213869436598*^9, 3.777213872821801*^9}},
 FontSize->14,
 CellLabel->"In[66]:=",ExpressionUUID->"74ea5e3c-0aa5-4637-bcf3-64d3b99df0c0"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"13784.498698`", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"mu", "\[Equal]", 
               InterpretationBox[
                TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"],TagBox[
                   RowBox[{"Root", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", "#1"}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"84", " ", 
                    SuperscriptBox["#1", "3"]}], "-", 
                    RowBox[{"53", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                    RowBox[{"264", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                    RowBox[{"106", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
                   Short[#, 7]& ],0.24094310926034165`},
                 "NumericalApproximation"],
                
                Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 
                 106 #^6& , 2, 0]]}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x3", "\[Equal]", 
                   RowBox[{"-", "mu"}]}], "&&", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}], "||", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x3", "\[Equal]", "mu"}], "&&", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "\[Equal]", 
                    RowBox[{"-", "mu"}]}], "&&", 
                    RowBox[{"x4", "\[Equal]", 
                    RowBox[{
                    FractionBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]], "+", 
                    SqrtBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]]}]}], "&&", 
                    RowBox[{"x1", "\[Equal]", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mu", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mu", "3"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["mu", "5"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mu", "6"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["mu", "3"], " ", "x2"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["mu", "4"], " ", "x2"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mu", "5"], " ", "x2"}], "+", 
                    RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "-", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mu", "4"], " ", "x3"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mu", "5"], " ", "x3"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mu", "4"], " ", "x2", " ", "x3"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mu", "3"], " ", 
                    SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
                    RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["x3", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mu", "3"], " ", 
                    SuperscriptBox["x3", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mu", "3"], " ", "x2", " ", 
                    SuperscriptBox["x3", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["x2", "2"], " ", 
                    SuperscriptBox["x3", "2"]}]}], 
                    RowBox[{"1", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["mu", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mu", "3"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["mu", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["mu", "5"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mu", "2"], " ", "x2"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mu", "3"], " ", "x2"}], "-", 
                    SuperscriptBox["x2", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mu", "2"], " ", "x3"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mu", "3"], " ", "x3"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mu", "3"], " ", "x2", " ", "x3"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
                    SuperscriptBox["x3", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["x3", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mu", "2"], " ", "x2", " ", 
                    SuperscriptBox["x3", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["x2", "2"], " ", 
                    SuperscriptBox["x3", "2"]}]}]], "+", 
                    SqrtBox[
                    FractionBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], 
                    SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "2"]]]}]}]}], ")"}], "||", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], ")"}]}], ")"}]}], 
               ")"}]}], ")"}], "||", 
            RowBox[{"(", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ")"}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 66, 30685242940455209269, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 66, 30685242940455209269, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 66, 30685242940455209269, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[30685242940455209269 === $SessionID, 
   Out[66], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.775477951397746*^9, 3.775478706515444*^9, 3.775479167828104*^9, 
   3.7754839794612207`*^9, 3.775486109006908*^9, 3.775490685336938*^9, 
   3.775491924292584*^9, 3.775497025673267*^9, 3.7755049175420027`*^9, 
   3.7755506134685307`*^9, 3.775551943940221*^9, 3.7755527207977343`*^9, 
   3.7755565523569*^9, 3.775560733263386*^9, 3.77556145908493*^9, 
   3.7755698490341587`*^9, 3.775571883818899*^9, 3.775576135368227*^9, 
   3.775582056329821*^9, 3.777142536645646*^9, 3.777199982632147*^9, {
   3.777200375441639*^9, 3.777200397803061*^9}, 3.777200682425577*^9, {
   3.7772007374477*^9, 3.777200750400425*^9}, 3.777200856025988*^9, 
   3.777201978050613*^9, 3.777203166609894*^9, 3.7772034544981413`*^9, 
   3.777207807629634*^9, 3.7772090062617693`*^9, 3.777213422188376*^9, 
   3.777214665011181*^9, 3.777229347270385*^9, 3.777293394405892*^9, 
   3.777728711710581*^9, 3.777749359331731*^9},
 FontSize->14,
 CellLabel->"Out[66]=",ExpressionUUID->"3083cd19-53fe-4dcc-835d-c9624e694b3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"minmu", " ", "=", 
   InterpretationBox[
    TemplateBox[{"Root",TemplateBox[{"\"0.241\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"4", " ", "#1"}], "+", 
               RowBox[{"20", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"84", " ", 
                 SuperscriptBox["#1", "3"]}], "-", 
               RowBox[{"53", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"264", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"106", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],0.24094310926034165`},
     "NumericalApproximation"],
    Root[-1 - 4 # + 20 #^2 + 84 #^3 - 53 #^4 - 264 #^5 + 106 #^6& , 2, 0]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"minmu", ",", "10"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MinimalPolynomial", "[", "minmu", "]"}]}], "Input",
 CellChangeTimes->{{3.777297803323319*^9, 3.777297804741033*^9}, {
  3.777297860115945*^9, 3.7772978681019487`*^9}, {3.777297904306229*^9, 
  3.777297956304818*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"f7563d1f-48e0-439a-811a-e322d18e6d72"],

Cell[BoxData["0.24094310926034164895054811006592686943`10."], "Output",
 CellChangeTimes->{{3.777297929378162*^9, 3.777297956640772*^9}, 
   3.777749360172667*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"eb09386b-724b-4f4b-823c-9b0b58c6b7b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "1"}], "-", 
   RowBox[{"4", " ", "#1"}], "+", 
   RowBox[{"20", " ", 
    SuperscriptBox["#1", "2"]}], "+", 
   RowBox[{"84", " ", 
    SuperscriptBox["#1", "3"]}], "-", 
   RowBox[{"53", " ", 
    SuperscriptBox["#1", "4"]}], "-", 
   RowBox[{"264", " ", 
    SuperscriptBox["#1", "5"]}], "+", 
   RowBox[{"106", " ", 
    SuperscriptBox["#1", "6"]}]}], "&"}]], "Output",
 CellChangeTimes->{{3.777297929378162*^9, 3.777297956640772*^9}, 
   3.777749360179963*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"e814687f-bf72-4b3e-984a-4431851b95cb"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.777297906397442*^9, 3.777297906399984*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"718bca85-192d-4395-a8a0-94fcbd524fbe"]
},
WindowSize->{1218, 1300},
WindowMargins->{{Automatic, 0}, {1, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2451, 59, 99, "Input",ExpressionUUID->"1b2836fe-a6ab-4c8c-8829-23d01fa85873"],
Cell[3012, 81, 3278, 77, 99, "Input",ExpressionUUID->"b8234bff-63b3-4628-8764-fe645938b761"],
Cell[6293, 160, 2705, 48, 77, "Input",ExpressionUUID->"d85d9fbc-cec1-47c4-9259-b3adb3be0313"],
Cell[CellGroupData[{
Cell[9023, 212, 1351, 22, 32, "Input",ExpressionUUID->"74ea5e3c-0aa5-4637-bcf3-64d3b99df0c0"],
Cell[10377, 236, 16919, 400, 205, "Output",ExpressionUUID->"3083cd19-53fe-4dcc-835d-c9624e694b3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27333, 641, 1490, 35, 80, "Input",ExpressionUUID->"f7563d1f-48e0-439a-811a-e322d18e6d72"],
Cell[28826, 678, 242, 3, 34, "Output",ExpressionUUID->"eb09386b-724b-4f4b-823c-9b0b58c6b7b1"],
Cell[29071, 683, 595, 17, 34, "Output",ExpressionUUID->"e814687f-bf72-4b3e-984a-4431851b95cb"]
}, Open  ]],
Cell[29681, 703, 171, 2, 64, "Input",ExpressionUUID->"718bca85-192d-4395-a8a0-94fcbd524fbe"]
}
]
*)



==> anc/n8matchingSOS.jl <==
# In the n = 8 case, this code produces certificates of non-optimality
# for 558 of 560 members of R_2.
# Moreover, we produce certificates of a lower bound of .24 on the coherence
# of the remaining two members of R_2.
# These certificates are stored in /certs/, which also contains a script
# to verify that they are indeed certificates.
# See n8matching540-CAD-NUM.nb and n8matching559-CAD-NUM.nb
# for the exact Gram matrices for these remaining two optimal members of R_2.

using SumOfSquares
using DynamicPolynomials
using MosekTools
using LinearAlgebra
using Combinatorics

@polyvar mu
@polyvar x1
@polyvar x2
@polyvar x3
@polyvar x4

xmatrix = [BigInt(1)//1 x1 0 0 0 0 0 0;
    x1 1 0 0 0 0 0 0;
    0 0 1 x2 0 0 0 0;
    0 0 x2 1 0 0 0 0;
    0 0 0 0 1 x3 0 0;
    0 0 0 0 x3 1 0 0;
    0 0 0 0 0 0 1 x4;
    0 0 0 0 0 0 x4 1]

matchings8 = []
for line in readlines("generating/n8/n8fromMatchings.txt")
    S = mu*convert(Array{Term{true,Rational{BigInt}},2},eval(Meta.parse(line)))
    push!(matchings8,S + xmatrix)
end
matchings8

ruledOut = [false for j in 1:560]

f1 = mu - x1
f2 = mu + x1
f3 = mu - x2
f4 = mu + x2
f5 = mu - x3
f6 = mu + x3
f7 = mu - x4
f8 = mu + x4
f9 = mu - BigInt(3) // 13 # Bukh--Cox lower bound
f10 = BigInt(241) // 1000 - mu # Sloane packing upper bound
F = [f1,f2,f3,f4,f5,f6,f7,f8,f9,f10]

prods = [convert(Polynomial{true,Rational{BigInt}},1)]
for j in 1:10
    append!(prods,[prod(p) for p in combinations(F,j)])
end

X = monomials([mu,x1,x2,x3,x4],0:1) # monomials of degree <= 1

### ROUND 1 ###
# using scalar ideal coefficients

starttime = time()

for jj in 1:560
    G = matchings8[jj]
    model = SOSModel(with_optimizer(Mosek.Optimizer,QUIET=true))

    @variable(model,t[1:12]) # scalar ideal coefficients

    @variable(model,s[1:1024],SOSPoly(X)) # SOS polynomials of degree <= 2

    G1 = det(G[[1,2,3,4,5,6,7],[1,2,3,4,5,6,7]])
    G2 = det(G[[1,2,3,4,5,6,7],[1,2,3,4,5,6,8]])
    G3 = det(G[[1,2,3,4,5,6,8],[1,2,3,4,5,6,8]])
    G4 = det(G[[1,2,3,4,5,7,8],[1,2,3,4,5,7,8]])
    G5 = det(G[[1,2,3,4,6,7,8],[1,2,3,4,6,7,8]])
    G6 = det(G[[1,2,3,4,6,7,8],[1,2,3,4,5,7,8]])
    G7 = det(G[[1,2,4,5,6,7,8],[1,2,4,5,6,7,8]])
    G8 = det(G[[1,2,3,5,6,7,8],[1,2,3,5,6,7,8]])
    G9 = det(G[[1,2,4,5,6,7,8],[1,2,3,5,6,7,8]])
    G10 = det(G[[2,3,4,5,6,7,8],[2,3,4,5,6,7,8]])
    G11 = det(G[[1,3,4,5,6,7,8],[1,3,4,5,6,7,8]])
    G12 = det(G[[2,3,4,5,6,7,8],[1,3,4,5,6,7,8]])

    Gs = [G1,G2,G3,G4,G5,G6,G7,G8,G9,G10,G11,G12]

    summands1 = [s[j]*prods[j] for j in 1:1024]
    summands2 = [t[j]*Gs[j] for j in 1:12]
    fsum = sum(summand for summand in summands1)
    gsum = sum(summand for summand in summands2)
    @constraint(model, fsum + gsum == -1)
    optimize!(model)
    goodcert = true
    try
        open("$(pwd())/certs/cert$(jj).txt", "w") do f
            write(f,"$G\n")
            for sindex = 1:1024
                SOSarray = SOSDecomposition(value(s[sindex]))
                for p in 1:length(SOSarray)
                    write(f,"($(Transpose(rationalize.(BigInt,round.(coefficients(SOSarray[p]),digits=5)))*monomials(SOSarray[p])))^2")
                    if p != length(SOSarray)
                        write(f," + ")
                    else
                        write(f,"\n")
                    end
                end
            end
            for tindex = 1:12
                tpoly = value(t[tindex])
                if tpoly == 0
                    write(f,"0\n")
                else
                    write(f,"$(rationalize.(BigInt,round.(tpoly,digits=5)))\n")
                    # write(f,"$(Transpose(rationalize.(BigInt,round.(coefficients(tpoly),digits=5)))*monomials(tpoly))\n")
                end
            end
        end
        println("built cert$(jj)")
    catch ERROR
        println("ERROR cert$(jj)")
        goodcert = false
    end
    if goodcert
        cert = readlines("$(pwd())/certs/cert$(jj).txt")
        G = eval(Meta.parse(cert[1]))

        conePolys = [eval(Meta.parse(cert[jj + 1])) for jj in 1:1024]
        idealPolys = [eval(Meta.parse(cert[jj + 1025])) for jj in 1:12]

        Fsum = sum([conePolys[jj]*prods[jj] for jj in 1:1024])
        Gsum = sum([idealPolys[jj]*Gs[jj] for jj in 1:12])

        maxcoeff = maximum(abs.(coefficients(Fsum + Gsum + 1)))
        won = 5*numerator(maxcoeff) < denominator(maxcoeff)
        println("cert$(jj) verification...$(won)")
        if won
            ruledOut[jj] = true
        end
    end

end

endtime = time()

todo = []
for jj in 1:560
    if ruledOut[jj] == false
        push!(todo,jj)
    end
end

println("$(round(endtime - starttime)) seconds elapsed, $(length(todo)) remaining")

starttime = time()

### ROUND 2 ###
# using linear ideal coefficients

for jj in todo
    G = matchings8[jj]
    model = SOSModel(with_optimizer(Mosek.Optimizer,QUIET=true))

    @variable(model,t[1:12],Poly(X)) # linear ideal coefficients

    @variable(model,s[1:1024],SOSPoly(X)) # SOS polynomials of degree <= 2

    G1 = det(G[[1,2,3,4,5,6,7],[1,2,3,4,5,6,7]])
    G2 = det(G[[1,2,3,4,5,6,7],[1,2,3,4,5,6,8]])
    G3 = det(G[[1,2,3,4,5,6,8],[1,2,3,4,5,6,8]])
    G4 = det(G[[1,2,3,4,5,7,8],[1,2,3,4,5,7,8]])
    G5 = det(G[[1,2,3,4,6,7,8],[1,2,3,4,6,7,8]])
    G6 = det(G[[1,2,3,4,6,7,8],[1,2,3,4,5,7,8]])
    G7 = det(G[[1,2,4,5,6,7,8],[1,2,4,5,6,7,8]])
    G8 = det(G[[1,2,3,5,6,7,8],[1,2,3,5,6,7,8]])
    G9 = det(G[[1,2,4,5,6,7,8],[1,2,3,5,6,7,8]])
    G10 = det(G[[2,3,4,5,6,7,8],[2,3,4,5,6,7,8]])
    G11 = det(G[[1,3,4,5,6,7,8],[1,3,4,5,6,7,8]])
    G12 = det(G[[2,3,4,5,6,7,8],[1,3,4,5,6,7,8]])

    Gs = [G1,G2,G3,G4,G5,G6,G7,G8,G9,G10,G11,G12]

    summands1 = [s[j]*prods[j] for j in 1:1024]
    summands2 = [t[j]*Gs[j] for j in 1:12]
    fsum = sum(summands1)
    gsum = sum(summands2)
    @constraint(model, fsum + gsum == -1)
    optimize!(model)
    open("$(pwd())/certs/cert$(jj).txt", "w") do f
        write(f,"$G\n")
        for sindex = 1:1024
            SOSarray = SOSDecomposition(value(s[sindex]))
            for p in 1:length(SOSarray)
                write(f,"($(Transpose(rationalize.(BigInt,round.(coefficients(SOSarray[p]),digits=5)))*monomials(SOSarray[p])))^2")
                if p != length(SOSarray)
                    write(f," + ")
                else
                    write(f,"\n")
                end
            end
        end
        for tindex = 1:12
            tpoly = value(t[tindex])
            if tpoly == 0
                write(f,"0\n")
            else
                #write(f,"$(rationalize.(BigInt,round.(tpoly,digits=5)))\n")
                write(f,"$(Transpose(rationalize.(BigInt,round.(coefficients(tpoly),digits=5)))*monomials(tpoly))\n")
            end
        end
    end
    println("built cert$(jj)")
    cert = readlines("$(pwd())/certs/cert$(jj).txt")
    G = eval(Meta.parse(cert[1]))

    conePolys = [eval(Meta.parse(cert[jj + 1])) for jj in 1:1024]
    idealPolys = [eval(Meta.parse(cert[jj + 1025])) for jj in 1:12]

    Fsum = sum([conePolys[jj]*prods[jj] for jj in 1:1024])
    Gsum = sum([idealPolys[jj]*Gs[jj] for jj in 1:12])

    maxcoeff = maximum(abs.(coefficients(Fsum + Gsum + 1)))
    println("testing cert$(jj),$(5*numerator(maxcoeff) < denominator(maxcoeff))")
    if 5*numerator(maxcoeff) < denominator(maxcoeff)
        ruledOut[jj] = true
    end
end

endtime = time()

todo = []
for jj in 1:560
    if ruledOut[jj] == false
        push!(todo,jj)
    end
end
println(todo)

println("$(round(endtime - starttime)) seconds elapsed, $(length(todo)) remaining")

for jj in todo
    println(matchings8[jj])
end

##### ROUND 3 #####
# generate numerical lower bounds for remaining two
# using linear ideal coefficients

f1 = mu - x1
f2 = mu + x1
f3 = mu - x2
f4 = mu + x2
f5 = mu - x3
f6 = mu + x3
f7 = mu - x4
f8 = mu + x4
f9 = mu - BigInt(3) // 13 # Bukh--Cox lower bound
f10 = BigInt(240) // 1000 - mu # no solution => .24 is a lower bound
F = [f1,f2,f3,f4,f5,f6,f7,f8,f9,f10]

prods = [convert(Polynomial{true,Rational{BigInt}},1)]
for j in 1:10
    append!(prods,[prod(p) for p in combinations(F,j)])
end

for jj in [540,559]
    G = matchings8[jj]
    model = SOSModel(with_optimizer(Mosek.Optimizer,QUIET=true))

    @variable(model,t[1:12],Poly(X)) # linear ideal coefficients

    @variable(model,s[1:1024],SOSPoly(X)) # level 2 SOS

    G1 = det(G[[1,2,3,4,5,6,7],[1,2,3,4,5,6,7]])
    G2 = det(G[[1,2,3,4,5,6,7],[1,2,3,4,5,6,8]])
    G3 = det(G[[1,2,3,4,5,6,8],[1,2,3,4,5,6,8]])
    G4 = det(G[[1,2,3,4,5,7,8],[1,2,3,4,5,7,8]])
    G5 = det(G[[1,2,3,4,6,7,8],[1,2,3,4,6,7,8]])
    G6 = det(G[[1,2,3,4,6,7,8],[1,2,3,4,5,7,8]])
    G7 = det(G[[1,2,4,5,6,7,8],[1,2,4,5,6,7,8]])
    G8 = det(G[[1,2,3,5,6,7,8],[1,2,3,5,6,7,8]])
    G9 = det(G[[1,2,4,5,6,7,8],[1,2,3,5,6,7,8]])
    G10 = det(G[[2,3,4,5,6,7,8],[2,3,4,5,6,7,8]])
    G11 = det(G[[1,3,4,5,6,7,8],[1,3,4,5,6,7,8]])
    G12 = det(G[[2,3,4,5,6,7,8],[1,3,4,5,6,7,8]])

    Gs = [G1,G2,G3,G4,G5,G6,G7,G8,G9,G10,G11,G12]

    summands1 = [s[j]*prods[j] for j in 1:1024]
    summands2 = [t[j]*Gs[j] for j in 1:12]
    fsum = sum(summands1)
    gsum = sum(summands2)
    @constraint(model, fsum + gsum == -1)
    optimize!(model)
    @show termination_status(model)
    goodcert = true
    try
        open("$(pwd())/certs/cert$(jj).txt", "w") do f
            write(f,"$G\n")
            for sindex = 1:1024
                SOSarray = SOSDecomposition(value(s[sindex]))
                for p in 1:length(SOSarray)
                    write(f,"($(Transpose(rationalize.(BigInt,round.(coefficients(SOSarray[p]),digits=5)))*monomials(SOSarray[p])))^2")
                    if p != length(SOSarray)
                        write(f," + ")
                    else
                        write(f,"\n")
                    end
                end
            end
            for tindex = 1:12
                tpoly = value(t[tindex])
                if tpoly == 0
                    write(f,"0\n")
                else
                    #write(f,"$(rationalize.(BigInt,round.(tpoly,digits=5)))\n")
                    write(f,"$(Transpose(rationalize.(BigInt,round.(coefficients(tpoly),digits=5)))*monomials(tpoly))\n")
                end
            end
        end
        println("built cert$(jj)")
    catch ERROR
        println("ERROR cert$(jj)")
        goodcert = false
    end
    if goodcert
        cert = readlines("$(pwd())/certs/cert$(jj).txt")
        G = eval(Meta.parse(cert[1]))

        conePolys = [eval(Meta.parse(cert[jj + 1])) for jj in 1:1024]
        idealPolys = [eval(Meta.parse(cert[jj + 1025])) for jj in 1:12]

        Fsum = sum([conePolys[jj]*prods[jj] for jj in 1:1024])
        Gsum = sum([idealPolys[jj]*Gs[jj] for jj in 1:12])

        maxcoeff = maximum(abs.(coefficients(Fsum + Gsum + 1)))
        println("testing cert$(jj),$(5*numerator(maxcoeff) < denominator(maxcoeff))")
        if 5*numerator(maxcoeff) < denominator(maxcoeff)
            ruledOut[jj] = true
        end
    end

end

# see CAD notebooks for exact solutions

